On Khovanov's categorification of the Jones polynomial

The working mathematician fears complicated words but loves pictures and diagrams. We thus give a no-fancy-anything picture rich glimpse into Khovanov's novel construction of `the categorification of the Jones polynomial'. For the same low cost we also provide some computations, including one that shows that Khovanov's invariant is strictly stronger than the Jones polynomial and including a table of the values of Khovanov's invariant for all prime knots with up to 11 crossings.

==> Categorification.m <==
BeginPackage["Categorification`"]; Print["Loading Categorification`..."]

Link; X; S; V; c; vp; vm; KhBracket; v; d; q; np; nm; CC; t; Betti; qBetti; Kh

Begin["`Private`"]

np[L_Link] := Count[L, X[i_,j_,k_,l_] /; j-l==1 || l-j>1];
nm[L_Link] := Count[L, X[i_,j_,k_,l_] /; l-j==1 || j-l>1];

SetAttributes[p, Orderless]
S[L_Link, s_String] := S[L, Characters[s] /. {"0"->0, "1"->1}]
S[L_Link, a_List] := Times @@ (Thread[{List @@ L, a}] /. {
  {X[i_,j_,k_,l_], 0} :> p[i,j][Min[i,j]] p[k,l][Min[k,l]],
  {X[i_,j_,k_,l_], 1} :> p[i,l][Min[i,l]] p[j,k][Min[j,k]],
  {x_X, "*"} :> x
}) //. p[i_,j_][m_] p[j_,k_][n_] :> p[i,k][Min[m,n]] //. {
  X[i_,j_,k_,l_] p[i_,j_][m_] p[k_,l_][n_] :> (c[m] c[n] -> c[Min[m,n]]),
  X[i_,j_,k_,l_] p[i_,l_][m_] p[j_,k_][n_] :> (c[Min[m,n]] -> c[m] c[n])
} //. p[_,_][m_]^_. :> c[m]

Deg[expr_] := Count[expr, _vp, {0,1}] - Count[expr, _vm, {0,1}]

V[L_Link, s_String, deg___] := V[L, Characters[s] /. {"0"->0, "1"->1}, deg]
V[L_Link, a_List] := List @@ Expand[S[L, a] /. x_c :> ((vp @@ x) + (vm @@ x))]
V[L_Link, a_List, deg_Integer] :=
  Select[V[L, a], (deg == Deg[#] + (Plus @@ a))&]

d[L_Link, s_String] := d[L, Characters[s] /. {"0"->0, "1"->1}]
d[L_Link, a_List] := S[L, a] /. {
  (c[x_]c[y_]->c[z_])*_. :>
    {vp@x vp@y -> vp@z, vp@x vm@y -> vm@z, vm@x vp@y -> vm@z, vm@x vm@y -> 0},
  (c[z_]->c[x_]c[y_])*_. :> {vp@z -> vp@x vm@y + vm@x vp@y, vm@z -> vm@x vm@y}
}

KhBracket[L_Link, r_Integer, deg___] := If[r<0 || r>Length[L], {0},
  Join @@ ( ((v @@ #) V[L, #, deg])& /@
    Permutations[Join[Table[0, {Length[L] - r}], Table[1, {r}]]]
  )
]

CC[L_Link, r_Integer, deg_Integer] := KhBracket[L, r+nm[L], deg-np[L]+2nm[L]]

d[L_Link][expr_] := Expand[expr] /. s_*a_v :> Expand[
  sign=1; Sum[ If[ a[[i]]==0,
    sign * ReplacePart[a, 1, i] * s /.  d[L, List @@ ReplacePart[a, "*", i]],
    sign *= -1; 0
  ], {i, Length[a]} ]
]

Options[Betti] = {Modulus -> Infinity}
Rank[L_Link, r_Integer, deg_Integer, opts___] := Rank[L,r,deg,opts] = (
  modulus = (Modulus /. {opts} /. Options[Betti]);
  Off[Solve::svars];
  b0 = CC[L, r, deg]; l1 = Length[b1 = CC[L, r+1, deg]];
  eqs = (#==0)& /@ d[L][b0] /. MapThread[Rule, {b1, vars = b /@ Range[l1]}];
  rk = Which[b0 == {} || l1 == 0, 0,
    modulus === Infinity, Length[First[Solve[eqs, vars]]],
    True, Length[First[Solve[
      Append[eqs, Modulus == modulus], vars, Mode -> Modular
    ]]] - 1
  ];
  On[Solve::svars]; rk
)
Betti[L_Link, r_Integer, deg_Integer, opts___] := Betti[L,r,deg,opts] = (
  b = Length[CC[L,r,deg]]-Rank[L,r,deg,opts]-Rank[L,r-1,deg,opts];
  Print[StringForm["Betti[``,``] = ``", r, deg, b]]; b
)

qBetti[L_Link, r_Integer, opts___] := (
  degs = Union[Deg /@ KhBracket[L, r+nm[L]]] + np[L] - nm[L] + r;
  (Betti[L, r, #, opts]& /@ degs) . q^degs
)

Kh[L_Link, opts___] := Kh[L, opts] =
  Expand[Sum[t^r * qBetti[L, r, opts], {r, -nm[L], Length[L]-nm[L]}]]

End[]; EndPackage[]


==> Data.m <==
(*
  Signature data from http://guests.mpim-bonn.mpg.de/alex/ptab/sig10.html;
  Mirror fixed by DBN
*)

Kh[Knot[3, 1]] = q^(-3) + q^(-1) + 1/(q^9*t^3) + 1/(q^5*t^2)

Kh[Knot[4, 1]] = q^(-1) + q + 1/(q^5*t^2) + 1/(q*t) + q*t + q^5*t^2

Kh[Knot[5, 1]] = q^(-5) + q^(-3) + 1/(q^15*t^5) + 1/(q^11*t^4) + 
     1/(q^11*t^3) + 1/(q^7*t^2)
 
Kh[Knot[5, 2]] = q^(-3) + q^(-1) + 1/(q^13*t^5) + 1/(q^9*t^4) + 1/(q^9*t^3) + 
     1/(q^7*t^2) + 1/(q^5*t^2) + 1/(q^3*t)

Kh[Knot[6, 1]] = q^(-1) + 2*q + 1/(q^9*t^4) + 1/(q^5*t^3) + 1/(q^5*t^2) + 
     1/(q^3*t) + 1/(q*t) + q*t + q^5*t^2
 
Kh[Knot[6, 2]] = q^(-3) + 2/q + 1/(q^11*t^4) + 1/(q^9*t^3) + 1/(q^7*t^3) + 
     1/(q^7*t^2) + 1/(q^5*t^2) + 1/(q^5*t) + 1/(q^3*t) + t/q + q^3*t^2
 
Kh[Knot[6, 3]] = 2/q + 2*q + 1/(q^7*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 
     1/(q^3*t) + 1/(q*t) + q*t + q^3*t + q^3*t^2 + q^5*t^2 + q^7*t^3

Kh[Knot[7, 1]] = q^(-7) + q^(-5) + 1/(q^21*t^7) + 1/(q^17*t^6) + 
     1/(q^17*t^5) + 1/(q^13*t^4) + 1/(q^13*t^3) + 1/(q^9*t^2)
 
Kh[Knot[7, 2]] = q^(-3) + q^(-1) + 1/(q^17*t^7) + 1/(q^13*t^6) + 
     1/(q^13*t^5) + 1/(q^11*t^4) + 1/(q^9*t^4) + 1/(q^9*t^3) + 1/(q^7*t^3) + 
     1/(q^7*t^2) + 1/(q^5*t^2) + 1/(q^3*t)
 
Kh[Knot[7, 3]] = q^3 + q^5 + q^5*t + q^7*t^2 + q^9*t^2 + q^9*t^3 + q^11*t^3 + 
     2*q^11*t^4 + q^13*t^4 + 2*q^15*t^5 + q^15*t^6 + q^19*t^7
 
Kh[Knot[7, 4]] = q + q^3 + 2*q^3*t + q^5*t^2 + 2*q^7*t^2 + q^7*t^3 + 
     q^9*t^3 + 2*q^9*t^4 + q^11*t^4 + 2*q^13*t^5 + q^13*t^6 + q^17*t^7
 
Kh[Knot[7, 5]] = q^(-5) + q^(-3) + 1/(q^19*t^7) + 1/(q^17*t^6) + 
     1/(q^15*t^6) + 2/(q^15*t^5) + 1/(q^13*t^5) + 1/(q^13*t^4) + 
     2/(q^11*t^4) + 2/(q^11*t^3) + 1/(q^9*t^3) + 1/(q^9*t^2) + 2/(q^7*t^2) + 
     1/(q^5*t)
 
Kh[Knot[7, 6]] = 2/q^3 + 2/q + 1/(q^13*t^5) + 1/(q^11*t^4) + 1/(q^9*t^4) + 
     2/(q^9*t^3) + 1/(q^7*t^3) + 2/(q^7*t^2) + 2/(q^5*t^2) + 1/(q^5*t) + 
     2/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[7, 7]] = 3/q + 2*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 
     1/(q^3*t) + 2/(q*t) + 2*q*t + 2*q^3*t + q^3*t^2 + 2*q^5*t^2 + q^5*t^3 + 
     q^7*t^3 + q^9*t^4

Kh[Knot[8, 1]] = q^(-1) + 2*q + 1/(q^13*t^6) + 1/(q^9*t^5) + 1/(q^9*t^4) + 
     1/(q^7*t^3) + 1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q^3*t) + 
     1/(q*t) + q*t + q^5*t^2
 
Kh[Knot[8, 2]] = q^(-5) + 2/q^3 + 1/(q^17*t^6) + 1/(q^15*t^5) + 
     1/(q^13*t^5) + 1/(q^13*t^4) + 1/(q^11*t^4) + 2/(q^11*t^3) + 
     1/(q^9*t^3) + 1/(q^9*t^2) + 2/(q^7*t^2) + 1/(q^7*t) + 1/(q^5*t) + 
     t/q^3 + q*t^2
 
Kh[Knot[8, 3]] = 2/q + 2*q + 1/(q^9*t^4) + 1/(q^5*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t) + 2/(q*t) + 2*q*t + q^3*t + 2*q^5*t^2 + q^5*t^3 + q^9*t^4
 
Kh[Knot[8, 4]] = 2/q^3 + 2/q + 1/(q^11*t^4) + 1/(q^9*t^3) + 1/(q^7*t^3) + 
     2/(q^7*t^2) + 1/(q^5*t^2) + 1/(q^5*t) + 2/(q^3*t) + (2*t)/q + q*t + 
     2*q^3*t^2 + q^3*t^3 + q^7*t^4
 
Kh[Knot[8, 5]] = 3*q^3 + q^5 + 1/(q*t^2) + q^3/t + q^5*t + 2*q^7*t + 
     2*q^7*t^2 + q^9*t^2 + 2*q^9*t^3 + 2*q^11*t^3 + q^11*t^4 + 2*q^13*t^4 + 
     q^13*t^5 + q^15*t^5 + q^17*t^6
 
Kh[Knot[8, 6]] = q^(-3) + 3/q + 1/(q^15*t^6) + 1/(q^13*t^5) + 1/(q^11*t^5) + 
     2/(q^11*t^4) + 1/(q^9*t^4) + 2/(q^9*t^3) + 2/(q^7*t^3) + 2/(q^7*t^2) + 
     2/(q^5*t^2) + 2/(q^5*t) + 2/(q^3*t) + t/q + q^3*t^2
 
Kh[Knot[8, 7]] = 3*q + 2*q^3 + 1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 
     1/(q*t) + q/t + 2*q^3*t + 2*q^5*t + 2*q^5*t^2 + 2*q^7*t^2 + q^7*t^3 + 
     2*q^9*t^3 + q^9*t^4 + q^11*t^4 + q^13*t^5
 
Kh[Knot[8, 8]] = 3/q + 3*q + 1/(q^7*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 
     2/(q^3*t) + 1/(q*t) + 2*q*t + 2*q^3*t + 2*q^3*t^2 + 2*q^5*t^2 + 
     q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[8, 9]] = 3/q + 3*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 
     2/(q^5*t^2) + 1/(q^3*t^2) + 2/(q^3*t) + 2/(q*t) + 2*q*t + 2*q^3*t + 
     q^3*t^2 + 2*q^5*t^2 + q^5*t^3 + q^7*t^3 + q^9*t^4
 
Kh[Knot[8, 10]] = 3*q + 3*q^3 + 1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 
     2/(q*t) + q/t + 2*q^3*t + 2*q^5*t + 3*q^5*t^2 + 2*q^7*t^2 + q^7*t^3 + 
     3*q^9*t^3 + q^9*t^4 + q^11*t^4 + q^13*t^5
 
Kh[Knot[8, 11]] = 2/q^3 + 3/q + 1/(q^15*t^6) + 1/(q^13*t^5) + 1/(q^11*t^5) + 
     2/(q^11*t^4) + 1/(q^9*t^4) + 3/(q^9*t^3) + 2/(q^7*t^3) + 2/(q^7*t^2) + 
     3/(q^5*t^2) + 2/(q^5*t) + 2/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[8, 12]] = 3/q + 3*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 
     3/(q^5*t^2) + 1/(q^3*t^2) + 2/(q^3*t) + 3/(q*t) + 3*q*t + 2*q^3*t + 
     q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + q^7*t^3 + q^9*t^4
 
Kh[Knot[8, 13]] = 3/q + 3*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 
     2/(q^3*t) + 2/(q*t) + 3*q*t + 2*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + 
     q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[8, 14]] = 2/q^3 + 3/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     2/(q^11*t^4) + 2/(q^9*t^4) + 3/(q^9*t^3) + 2/(q^7*t^3) + 3/(q^7*t^2) + 
     3/(q^5*t^2) + 2/(q^5*t) + 3/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[8, 15]] = q^(-5) + q^(-3) + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 2/(q^17*t^6) + 2/(q^15*t^6) + 4/(q^15*t^5) + 
     2/(q^13*t^5) + 2/(q^13*t^4) + 4/(q^11*t^4) + 3/(q^11*t^3) + 
     2/(q^9*t^3) + 2/(q^9*t^2) + 3/(q^7*t^2) + 2/(q^5*t)
 
Kh[Knot[8, 16]] = 3/q^3 + 4/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 1/(q^9*t^4) + 
     3/(q^9*t^3) + 2/(q^7*t^3) + 3/(q^7*t^2) + 3/(q^5*t^2) + 3/(q^5*t) + 
     3/(q^3*t) + (2*t)/q + 2*q*t + q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[8, 17]] = 4/q + 4*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 
     3/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 3*q*t + 3*q^3*t + 
     2*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 2*q^7*t^3 + q^9*t^4
 
Kh[Knot[8, 18]] = 5/q + 5*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 1/(q^5*t^3) + 
     3/(q^5*t^2) + 3/(q^3*t^2) + 4/(q^3*t) + 3/(q*t) + 3*q*t + 4*q^3*t + 
     3*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 3*q^7*t^3 + q^9*t^4
 
Kh[Knot[8, 19]] = q^5 + q^7 + q^9*t^2 + q^13*t^3 + q^11*t^4 + q^13*t^4 + 
     q^15*t^5 + q^17*t^5
 
Kh[Knot[8, 20]] = 2/q + q + 1/(q^11*t^5) + 1/(q^7*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q*t) + q^3*t
 
Kh[Knot[8, 21]] = q^(-3) + 2/q + 1/(q^15*t^6) + 1/(q^13*t^5) + 1/(q^11*t^5) + 
     1/(q^11*t^4) + 1/(q^9*t^4) + 2/(q^9*t^3) + 1/(q^7*t^3) + 1/(q^7*t^2) + 
     2/(q^5*t^2) + 1/(q^5*t) + 1/(q^3*t)

Kh[Knot[9, 1]] = q^(-9) + q^(-7) + 1/(q^27*t^9) + 1/(q^23*t^8) + 
     1/(q^23*t^7) + 1/(q^19*t^6) + 1/(q^19*t^5) + 1/(q^15*t^4) + 
     1/(q^15*t^3) + 1/(q^11*t^2)
 
Kh[Knot[9, 2]] = q^(-3) + q^(-1) + 1/(q^21*t^9) + 1/(q^17*t^8) + 
     1/(q^17*t^7) + 1/(q^15*t^6) + 1/(q^13*t^6) + 1/(q^13*t^5) + 
     1/(q^11*t^5) + 1/(q^11*t^4) + 1/(q^9*t^4) + 1/(q^9*t^3) + 1/(q^7*t^3) + 
     1/(q^7*t^2) + 1/(q^5*t^2) + 1/(q^3*t)
 
Kh[Knot[9, 3]] = q^5 + q^7 + q^7*t + q^9*t^2 + q^11*t^2 + q^11*t^3 + 
     q^13*t^3 + 2*q^13*t^4 + q^15*t^4 + q^15*t^5 + 2*q^17*t^5 + 2*q^17*t^6 + 
     q^19*t^6 + 2*q^21*t^7 + q^21*t^8 + q^25*t^9
 
Kh[Knot[9, 4]] = q^(-5) + q^(-3) + 1/(q^23*t^9) + 1/(q^19*t^8) + 
     2/(q^19*t^7) + 1/(q^17*t^6) + 2/(q^15*t^6) + 2/(q^15*t^5) + 
     1/(q^13*t^5) + 2/(q^13*t^4) + 2/(q^11*t^4) + 1/(q^11*t^3) + 
     2/(q^9*t^3) + 1/(q^9*t^2) + 1/(q^7*t^2) + 1/(q^5*t)
 
Kh[Knot[9, 5]] = q + q^3 + 2*q^3*t + q^5*t^2 + 2*q^7*t^2 + 2*q^7*t^3 + 
     q^9*t^3 + 2*q^9*t^4 + 2*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + 2*q^13*t^6 + 
     q^15*t^6 + 2*q^17*t^7 + q^17*t^8 + q^21*t^9
 
Kh[Knot[9, 6]] = q^(-7) + q^(-5) + 1/(q^25*t^9) + 1/(q^23*t^8) + 
     1/(q^21*t^8) + 2/(q^21*t^7) + 1/(q^19*t^7) + 2/(q^19*t^6) + 
     2/(q^17*t^6) + 3/(q^17*t^5) + 2/(q^15*t^5) + 1/(q^15*t^4) + 
     3/(q^13*t^4) + 2/(q^13*t^3) + 1/(q^11*t^3) + 1/(q^11*t^2) + 
     2/(q^9*t^2) + 1/(q^7*t)
 
Kh[Knot[9, 7]] = q^(-5) + q^(-3) + 1/(q^23*t^9) + 1/(q^21*t^8) + 
     1/(q^19*t^8) + 2/(q^19*t^7) + 1/(q^17*t^7) + 2/(q^17*t^6) + 
     2/(q^15*t^6) + 3/(q^15*t^5) + 2/(q^13*t^5) + 2/(q^13*t^4) + 
     3/(q^11*t^4) + 2/(q^11*t^3) + 2/(q^9*t^3) + 1/(q^9*t^2) + 2/(q^7*t^2) + 
     1/(q^5*t)
 
Kh[Knot[9, 8]] = 3/q^3 + 3/q + 1/(q^13*t^5) + 1/(q^11*t^4) + 1/(q^9*t^4) + 
     2/(q^9*t^3) + 1/(q^7*t^3) + 3/(q^7*t^2) + 2/(q^5*t^2) + 2/(q^5*t) + 
     3/(q^3*t) + (2*t)/q + 2*q*t + q*t^2 + 2*q^3*t^2 + q^3*t^3 + q^5*t^3 + 
     q^7*t^4
 
Kh[Knot[9, 9]] = q^(-7) + q^(-5) + 1/(q^25*t^9) + 1/(q^23*t^8) + 
     1/(q^21*t^8) + 3/(q^21*t^7) + 1/(q^19*t^7) + 2/(q^19*t^6) + 
     3/(q^17*t^6) + 3/(q^17*t^5) + 2/(q^15*t^5) + 2/(q^15*t^4) + 
     3/(q^13*t^4) + 2/(q^13*t^3) + 2/(q^11*t^3) + 1/(q^11*t^2) + 
     2/(q^9*t^2) + 1/(q^7*t)
 
Kh[Knot[9, 10]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 2*q^9*t^2 + 3*q^9*t^3 + 
     2*q^11*t^3 + 3*q^11*t^4 + 3*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + 
     3*q^15*t^6 + 2*q^17*t^6 + 3*q^19*t^7 + q^19*t^8 + q^23*t^9
 
Kh[Knot[9, 11]] = 2*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 3*q^5*t + q^7*t + 
     3*q^7*t^2 + 3*q^9*t^2 + 2*q^9*t^3 + 3*q^11*t^3 + 3*q^11*t^4 + 
     2*q^13*t^4 + q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + q^17*t^6 + q^19*t^7
 
Kh[Knot[9, 12]] = 2/q^3 + 3/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 1/(q^13*t^6) + 
     2/(q^13*t^5) + 1/(q^11*t^5) + 3/(q^11*t^4) + 2/(q^9*t^4) + 3/(q^9*t^3) + 
     3/(q^7*t^3) + 3/(q^7*t^2) + 3/(q^5*t^2) + 2/(q^5*t) + 3/(q^3*t) + t/q + 
     q*t + q^3*t^2
 
Kh[Knot[9, 13]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 2*q^9*t^2 + 3*q^9*t^3 + 
     2*q^11*t^3 + 4*q^11*t^4 + 3*q^13*t^4 + 2*q^13*t^5 + 4*q^15*t^5 + 
     3*q^15*t^6 + 2*q^17*t^6 + q^17*t^7 + 3*q^19*t^7 + q^19*t^8 + q^21*t^8 + 
     q^23*t^9
 
Kh[Knot[9, 14]] = 4/q + 3*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 
     2/(q^3*t) + 2/(q*t) + 3*q*t + 3*q^3*t + 3*q^3*t^2 + 3*q^5*t^2 + 
     2*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[9, 15]] = 3*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + q/t + 4*q^3*t + 
     2*q^5*t + 3*q^5*t^2 + 4*q^7*t^2 + 3*q^7*t^3 + 3*q^9*t^3 + 3*q^9*t^4 + 
     3*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[9, 16]] = q^5 + q^7 + q^7*t + 3*q^9*t^2 + q^11*t^2 + 2*q^11*t^3 + 
     3*q^13*t^3 + 4*q^13*t^4 + 2*q^15*t^4 + 3*q^15*t^5 + 4*q^17*t^5 + 
     3*q^17*t^6 + 3*q^19*t^6 + 2*q^19*t^7 + 3*q^21*t^7 + q^21*t^8 + 
     2*q^23*t^8 + q^25*t^9
 
Kh[Knot[9, 17]] = 3/q^3 + 4/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 1/(q^9*t^4) + 
     2/(q^9*t^3) + 2/(q^7*t^3) + 4/(q^7*t^2) + 2/(q^5*t^2) + 3/(q^5*t) + 
     4/(q^3*t) + (3*t)/q + 2*q*t + q*t^2 + 3*q^3*t^2 + q^3*t^3 + q^5*t^3 + 
     q^7*t^4
 
Kh[Knot[9, 18]] = q^(-5) + q^(-3) + 1/(q^23*t^9) + 1/(q^21*t^8) + 
     1/(q^19*t^8) + 3/(q^19*t^7) + 1/(q^17*t^7) + 3/(q^17*t^6) + 
     3/(q^15*t^6) + 4/(q^15*t^5) + 3/(q^13*t^5) + 3/(q^13*t^4) + 
     4/(q^11*t^4) + 3/(q^11*t^3) + 3/(q^9*t^3) + 2/(q^9*t^2) + 3/(q^7*t^2) + 
     2/(q^5*t)
 
Kh[Knot[9, 19]] = 4/q + 4*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     2/(q^7*t^3) + 2/(q^5*t^3) + 4/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 
     4/(q*t) + 3*q*t + 3*q^3*t + q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + q^7*t^3 + 
     q^9*t^4
 
Kh[Knot[9, 20]] = 2/q^5 + 3/q^3 + 1/(q^19*t^7) + 2/(q^17*t^6) + 
     1/(q^15*t^6) + 3/(q^15*t^5) + 2/(q^13*t^5) + 3/(q^13*t^4) + 
     3/(q^11*t^4) + 4/(q^11*t^3) + 3/(q^9*t^3) + 3/(q^9*t^2) + 4/(q^7*t^2) + 
     2/(q^7*t) + 3/(q^5*t) + t/q^3 + t/q + q*t^2
 
Kh[Knot[9, 21]] = 3*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 4*q^3*t + 
     2*q^5*t + 4*q^5*t^2 + 4*q^7*t^2 + 3*q^7*t^3 + 4*q^9*t^3 + 3*q^9*t^4 + 
     3*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[9, 22]] = 4*q + 4*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     3/(q^3*t^2) + 1/(q*t^2) + 3/(q*t) + (3*q)/t + 4*q^3*t + 3*q^5*t + 
     3*q^5*t^2 + 4*q^7*t^2 + 2*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + 
     q^13*t^5
 
Kh[Knot[9, 23]] = q^(-5) + q^(-3) + 1/(q^23*t^9) + 2/(q^21*t^8) + 
     1/(q^19*t^8) + 3/(q^19*t^7) + 2/(q^17*t^7) + 3/(q^17*t^6) + 
     3/(q^15*t^6) + 5/(q^15*t^5) + 3/(q^13*t^5) + 3/(q^13*t^4) + 
     5/(q^11*t^4) + 3/(q^11*t^3) + 3/(q^9*t^3) + 2/(q^9*t^2) + 3/(q^7*t^2) + 
     2/(q^5*t)
 
Kh[Knot[9, 24]] = 5/q + 4*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 1/(q^5*t^3) + 4/(q^5*t^2) + 3/(q^3*t^2) + 3/(q^3*t) + 
     4/(q*t) + 3*q*t + 4*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 
     2*q^7*t^3 + q^9*t^4
 
Kh[Knot[9, 25]] = 2/q^3 + 4/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 
     3/(q^13*t^5) + 2/(q^11*t^5) + 4/(q^11*t^4) + 3/(q^9*t^4) + 4/(q^9*t^3) + 
     4/(q^7*t^3) + 4/(q^7*t^2) + 4/(q^5*t^2) + 3/(q^5*t) + 4/(q^3*t) + t/q + 
     q*t + q^3*t^2
 
Kh[Knot[9, 26]] = 5*q + 3*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     2/(q*t) + (2*q)/t + 4*q^3*t + 4*q^5*t + 4*q^5*t^2 + 4*q^7*t^2 + 
     3*q^7*t^3 + 4*q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[9, 27]] = 5/q + 5*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 2/(q^5*t^3) + 4/(q^5*t^2) + 3/(q^3*t^2) + 4/(q^3*t) + 
     4/(q*t) + 3*q*t + 4*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 
     2*q^7*t^3 + q^9*t^4
 
Kh[Knot[9, 28]] = 4/q^3 + 5/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     3/(q^11*t^4) + 2/(q^9*t^4) + 5/(q^9*t^3) + 3/(q^7*t^3) + 4/(q^7*t^2) + 
     5/(q^5*t^2) + 4/(q^5*t) + 4/(q^3*t) + (2*t)/q + 3*q*t + q*t^2 + 
     2*q^3*t^2 + q^5*t^3
 
Kh[Knot[9, 29]] = 5/q^3 + 5/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 1/(q^9*t^4) + 
     4/(q^9*t^3) + 2/(q^7*t^3) + 4/(q^7*t^2) + 4/(q^5*t^2) + 4/(q^5*t) + 
     4/(q^3*t) + (3*t)/q + 4*q*t + 2*q*t^2 + 3*q^3*t^2 + q^3*t^3 + 
     2*q^5*t^3 + q^7*t^4
 
Kh[Knot[9, 30]] = 5/q + 5*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 3/(q^3*t^2) + 4/(q^3*t) + 
     5/(q*t) + 4*q*t + 4*q^3*t + 2*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     2*q^7*t^3 + q^9*t^4
 
Kh[Knot[9, 31]] = 4/q^3 + 5/q + 1/(q^15*t^6) + 3/(q^13*t^5) + 1/(q^11*t^5) + 
     3/(q^11*t^4) + 3/(q^9*t^4) + 5/(q^9*t^3) + 3/(q^7*t^3) + 5/(q^7*t^2) + 
     5/(q^5*t^2) + 4/(q^5*t) + 5/(q^3*t) + (2*t)/q + 3*q*t + q*t^2 + 
     2*q^3*t^2 + q^5*t^3
 
Kh[Knot[9, 32]] = 6*q + 4*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     3/(q*t) + (3*q)/t + 5*q^3*t + 5*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 
     4*q^7*t^3 + 5*q^9*t^3 + 2*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[9, 33]] = 6/q + 6*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 4/(q^3*t^2) + 5/(q^3*t) + 
     5/(q*t) + 4*q*t + 5*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[9, 34]] = 6/q + 7*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 3/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 
     6/(q*t) + 5*q*t + 5*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[9, 35]] = q^(-3) + q^(-1) + 1/(q^21*t^9) + 1/(q^17*t^8) + 
     3/(q^17*t^7) + 1/(q^15*t^6) + 3/(q^13*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 3/(q^11*t^4) + 2/(q^9*t^4) + 1/(q^9*t^3) + 3/(q^7*t^3) + 
     2/(q^7*t^2) + 1/(q^5*t^2) + 2/(q^3*t)
 
Kh[Knot[9, 36]] = 3*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 3*q^5*t + 
     2*q^7*t + 3*q^7*t^2 + 3*q^9*t^2 + 3*q^9*t^3 + 3*q^11*t^3 + 3*q^11*t^4 + 
     3*q^13*t^4 + q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + q^17*t^6 + q^19*t^7
 
Kh[Knot[9, 37]] = 4/q + 4*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     2/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 
     5/(q*t) + 4*q*t + 3*q^3*t + q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + q^7*t^3 + 
     q^9*t^4
 
Kh[Knot[9, 38]] = q^(-5) + q^(-3) + 1/(q^23*t^9) + 2/(q^21*t^8) + 
     1/(q^19*t^8) + 4/(q^19*t^7) + 2/(q^17*t^7) + 4/(q^17*t^6) + 
     4/(q^15*t^6) + 6/(q^15*t^5) + 4/(q^13*t^5) + 4/(q^13*t^4) + 
     6/(q^11*t^4) + 4/(q^11*t^3) + 4/(q^9*t^3) + 3/(q^9*t^2) + 4/(q^7*t^2) + 
     3/(q^5*t)
 
Kh[Knot[9, 39]] = 4*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 5*q^3*t + 
     3*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 5*q^9*t^3 + 4*q^9*t^4 + 
     4*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[9, 40]] = 5/q^3 + 7/q + 1/(q^15*t^6) + 3/(q^13*t^5) + 1/(q^11*t^5) + 
     5/(q^11*t^4) + 3/(q^9*t^4) + 6/(q^9*t^3) + 5/(q^7*t^3) + 7/(q^7*t^2) + 
     6/(q^5*t^2) + 6/(q^5*t) + 7/(q^3*t) + (4*t)/q + 4*q*t + q*t^2 + 
     4*q^3*t^2 + q^5*t^3
 
Kh[Knot[9, 41]] = 4/q + 5*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 
     3/(q^9*t^4) + 2/(q^7*t^4) + 4/(q^7*t^3) + 3/(q^5*t^3) + 4/(q^5*t^2) + 
     4/(q^3*t^2) + 4/(q^3*t) + 4/(q*t) + 2*q*t + 3*q^3*t + q^3*t^2 + 
     2*q^5*t^2 + q^7*t^3
 
Kh[Knot[9, 42]] = q^(-1) + q + q^3 + 1/(q^7*t^4) + 1/(q^3*t^3) + 
     1/(q^3*t^2) + 1/(q*t) + q/t + q^3*t + q^7*t^2
 
Kh[Knot[9, 43]] = 2*q^3 + q^5 + 1/(q*t^2) + q^3/t + q^5*t + q^7*t + q^7*t^2 + 
     q^9*t^2 + q^9*t^3 + q^11*t^3 + q^11*t^4 + q^13*t^4 + q^15*t^5
 
Kh[Knot[9, 44]] = 2/q + 2*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     1/(q^7*t^3) + 1/(q^5*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 1/(q^3*t) + 
     2/(q*t) + q*t + q^3*t + q^5*t^2
 
Kh[Knot[9, 45]] = q^(-3) + 2/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 1/(q^13*t^6) + 
     2/(q^13*t^5) + 1/(q^11*t^5) + 2/(q^11*t^4) + 2/(q^9*t^4) + 2/(q^9*t^3) + 
     2/(q^7*t^3) + 2/(q^7*t^2) + 2/(q^5*t^2) + 1/(q^5*t) + 2/(q^3*t)
 
Kh[Knot[9, 46]] = q^(-1) + 2*q + 1/(q^13*t^6) + 1/(q^9*t^5) + 1/(q^9*t^4) + 
     1/(q^7*t^3) + 1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q^3*t)
 
Kh[Knot[9, 47]] = 4*q + 2*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     1/(q*t) + (2*q)/t + 2*q^3*t + 3*q^5*t + 2*q^5*t^2 + 2*q^7*t^2 + 
     2*q^7*t^3 + 2*q^9*t^3 + 2*q^11*t^4
 
Kh[Knot[9, 48]] = 2*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 3*q^3*t + 
     q^5*t + 3*q^5*t^2 + 3*q^7*t^2 + q^7*t^3 + 3*q^9*t^3 + 2*q^9*t^4 + 
     q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[9, 49]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 2*q^9*t^2 + 2*q^9*t^3 + 
     2*q^11*t^3 + 3*q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + 3*q^15*t^5 + 
     2*q^15*t^6 + q^17*t^6 + 2*q^19*t^7

Kh[Knot[10, 1]] = q^(-1) + 2*q + 1/(q^17*t^8) + 1/(q^13*t^7) + 1/(q^13*t^6) + 
     1/(q^11*t^5) + 1/(q^9*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q^3*t) + 1/(q*t) + q*t + 
     q^5*t^2
 
Kh[Knot[10, 2]] = q^(-7) + 2/q^5 + 1/(q^23*t^8) + 1/(q^21*t^7) + 
     1/(q^19*t^7) + 1/(q^19*t^6) + 1/(q^17*t^6) + 2/(q^17*t^5) + 
     1/(q^15*t^5) + 1/(q^15*t^4) + 2/(q^13*t^4) + 2/(q^13*t^3) + 
     1/(q^11*t^3) + 1/(q^11*t^2) + 2/(q^9*t^2) + 1/(q^9*t) + 1/(q^7*t) + 
     t/q^5 + t^2/q
 
Kh[Knot[10, 3]] = 2/q + 3*q + 1/(q^13*t^6) + 1/(q^9*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^3) + 2/(q^5*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 2/(q^3*t) + 
     2/(q*t) + 2*q*t + q^3*t + 2*q^5*t^2 + q^5*t^3 + q^9*t^4
 
Kh[Knot[10, 4]] = 2*q + 3*q^3 + 1/(q^11*t^6) + 1/(q^7*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^3) + 2/(q^3*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + 
     (2*q)/t + 2*q^3*t + q^5*t + q^5*t^2 + 2*q^7*t^2 + q^7*t^3 + q^9*t^3 + 
     q^11*t^4
 
Kh[Knot[10, 5]] = 3*q^3 + 2*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + q/t^2 + q/t + 
     q^3/t + 2*q^5*t + 2*q^7*t + 3*q^7*t^2 + 2*q^9*t^2 + 2*q^9*t^3 + 
     3*q^11*t^3 + 2*q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + 2*q^15*t^5 + 
     q^15*t^6 + q^17*t^6 + q^19*t^7
 
Kh[Knot[10, 6]] = q^(-5) + 3/q^3 + 1/(q^21*t^8) + 1/(q^19*t^7) + 
     1/(q^17*t^7) + 2/(q^17*t^6) + 1/(q^15*t^6) + 3/(q^15*t^5) + 
     2/(q^13*t^5) + 3/(q^13*t^4) + 3/(q^11*t^4) + 3/(q^11*t^3) + 
     3/(q^9*t^3) + 2/(q^9*t^2) + 3/(q^7*t^2) + 2/(q^7*t) + 2/(q^5*t) + 
     t/q^3 + q*t^2
 
Kh[Knot[10, 7]] = 2/q^3 + 3/q + 1/(q^19*t^8) + 1/(q^17*t^7) + 1/(q^15*t^7) + 
     2/(q^15*t^6) + 1/(q^13*t^6) + 3/(q^13*t^5) + 2/(q^11*t^5) + 
     3/(q^11*t^4) + 3/(q^9*t^4) + 4/(q^9*t^3) + 3/(q^7*t^3) + 3/(q^7*t^2) + 
     4/(q^5*t^2) + 2/(q^5*t) + 3/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[10, 8]] = 2/q^5 + 3/q^3 + 1/(q^17*t^6) + 1/(q^15*t^5) + 
     1/(q^13*t^5) + 2/(q^13*t^4) + 1/(q^11*t^4) + 2/(q^11*t^3) + 
     2/(q^9*t^3) + 2/(q^9*t^2) + 2/(q^7*t^2) + 2/(q^7*t) + 2/(q^5*t) + 
     (2*t)/q^3 + t/q + 2*q*t^2 + q*t^3 + q^5*t^4
 
Kh[Knot[10, 9]] = 4*q + 3*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     2/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + (2*q)/t + 3*q^3*t + 3*q^5*t + 
     3*q^5*t^2 + 3*q^7*t^2 + 2*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + 
     q^11*t^5 + q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 10]] = 4/q + 3*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 
     2/(q^3*t) + 2/(q*t) + 4*q*t + 3*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + 
     3*q^5*t^3 + 3*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[10, 11]] = 3/q^3 + 4/q + 1/(q^15*t^6) + 1/(q^13*t^5) + 1/(q^11*t^5) + 
     3/(q^11*t^4) + 1/(q^9*t^4) + 3/(q^9*t^3) + 3/(q^7*t^3) + 4/(q^7*t^2) + 
     3/(q^5*t^2) + 3/(q^5*t) + 4/(q^3*t) + (3*t)/q + 2*q*t + 3*q^3*t^2 + 
     q^3*t^3 + q^7*t^4
 
Kh[Knot[10, 12]] = 4*q + 3*q^3 + 1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 
     2/(q*t) + q/t + 4*q^3*t + 3*q^5*t + 4*q^5*t^2 + 4*q^7*t^2 + 3*q^7*t^3 + 
     4*q^9*t^3 + 3*q^9*t^4 + 3*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + 
     q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 13]] = 4/q + 5*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 1/(q^9*t^5) + 
     3/(q^9*t^4) + 1/(q^7*t^4) + 3/(q^7*t^3) + 3/(q^5*t^3) + 5/(q^5*t^2) + 
     3/(q^3*t^2) + 4/(q^3*t) + 5/(q*t) + 4*q*t + 3*q^3*t + q^3*t^2 + 
     4*q^5*t^2 + q^5*t^3 + q^7*t^3 + q^9*t^4
 
Kh[Knot[10, 14]] = 2/q^5 + 3/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 3/(q^17*t^6) + 2/(q^15*t^6) + 5/(q^15*t^5) + 
     3/(q^13*t^5) + 4/(q^13*t^4) + 5/(q^11*t^4) + 5/(q^11*t^3) + 
     4/(q^9*t^3) + 4/(q^9*t^2) + 5/(q^7*t^2) + 2/(q^7*t) + 4/(q^5*t) + 
     t/q^3 + t/q + q*t^2
 
Kh[Knot[10, 15]] = 4*q + 4*q^3 + 1/(q^9*t^5) + 1/(q^7*t^4) + 1/(q^5*t^4) + 
     2/(q^5*t^3) + 1/(q^3*t^3) + 3/(q^3*t^2) + 2/(q*t^2) + 3/(q*t) + 
     (3*q)/t + 3*q^3*t + 3*q^5*t + 3*q^5*t^2 + 3*q^7*t^2 + q^7*t^3 + 
     3*q^9*t^3 + q^9*t^4 + q^11*t^4 + q^13*t^5
 
Kh[Knot[10, 16]] = 5*q + 3*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     3/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + (3*q)/t + 4*q^3*t + 4*q^5*t + 
     3*q^5*t^2 + 4*q^7*t^2 + 3*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 3*q^11*t^4 + 
     q^11*t^5 + q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 17]] = 4/q + 4*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     2/(q^7*t^3) + 1/(q^5*t^3) + 3/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 
     3/(q*t) + 3*q*t + 3*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 
     2*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 18]] = 4/q^3 + 5/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     3/(q^11*t^4) + 2/(q^9*t^4) + 4/(q^9*t^3) + 3/(q^7*t^3) + 5/(q^7*t^2) + 
     4/(q^5*t^2) + 4/(q^5*t) + 5/(q^3*t) + (3*t)/q + 3*q*t + q*t^2 + 
     3*q^3*t^2 + q^3*t^3 + q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 19]] = 4/q^3 + 5/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 1/(q^9*t^4) + 
     3/(q^9*t^3) + 2/(q^7*t^3) + 4/(q^7*t^2) + 3/(q^5*t^2) + 4/(q^5*t) + 
     4/(q^3*t) + (4*t)/q + 3*q*t + 2*q*t^2 + 4*q^3*t^2 + q^3*t^3 + 
     2*q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[10, 20]] = q^(-3) + 3/q + 1/(q^19*t^8) + 1/(q^17*t^7) + 
     1/(q^15*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 2/(q^13*t^5) + 
     2/(q^11*t^5) + 3/(q^11*t^4) + 2/(q^9*t^4) + 3/(q^9*t^3) + 3/(q^7*t^3) + 
     2/(q^7*t^2) + 3/(q^5*t^2) + 2/(q^5*t) + 2/(q^3*t) + t/q + q^3*t^2
 
Kh[Knot[10, 21]] = 2/q^5 + 3/q^3 + 1/(q^21*t^8) + 1/(q^19*t^7) + 
     1/(q^17*t^7) + 2/(q^17*t^6) + 1/(q^15*t^6) + 4/(q^15*t^5) + 
     2/(q^13*t^5) + 3/(q^13*t^4) + 4/(q^11*t^4) + 4/(q^11*t^3) + 
     3/(q^9*t^3) + 3/(q^9*t^2) + 4/(q^7*t^2) + 2/(q^7*t) + 3/(q^5*t) + 
     t/q^3 + t/q + q*t^2
 
Kh[Knot[10, 22]] = 5/q + 4*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 
     3/(q^5*t^2) + 1/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 4*q*t + 4*q^3*t + 
     3*q^3*t^2 + 4*q^5*t^2 + 3*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 23]] = 5*q + 4*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     3/(q*t) + (2*q)/t + 5*q^3*t + 4*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 
     4*q^7*t^3 + 5*q^9*t^3 + 3*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 24]] = 2/q^3 + 4/q + 1/(q^19*t^8) + 1/(q^17*t^7) + 1/(q^15*t^7) + 
     3/(q^15*t^6) + 1/(q^13*t^6) + 4/(q^13*t^5) + 3/(q^11*t^5) + 
     4/(q^11*t^4) + 4/(q^9*t^4) + 5/(q^9*t^3) + 4/(q^7*t^3) + 4/(q^7*t^2) + 
     5/(q^5*t^2) + 3/(q^5*t) + 4/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[10, 25]] = 2/q^5 + 4/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 4/(q^17*t^6) + 2/(q^15*t^6) + 5/(q^15*t^5) + 
     4/(q^13*t^5) + 5/(q^13*t^4) + 5/(q^11*t^4) + 6/(q^11*t^3) + 
     5/(q^9*t^3) + 4/(q^9*t^2) + 6/(q^7*t^2) + 3/(q^7*t) + 4/(q^5*t) + 
     t/q^3 + t/q + q*t^2
 
Kh[Knot[10, 26]] = 6/q + 5*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 
     4/(q^5*t^2) + 2/(q^3*t^2) + 4/(q^3*t) + 4/(q*t) + 5*q*t + 5*q^3*t + 
     4*q^3*t^2 + 5*q^5*t^2 + 3*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 27]] = 4/q^3 + 6/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 
     4/(q^13*t^5) + 2/(q^11*t^5) + 5/(q^11*t^4) + 4/(q^9*t^4) + 6/(q^9*t^3) + 
     5/(q^7*t^3) + 6/(q^7*t^2) + 6/(q^5*t^2) + 5/(q^5*t) + 6/(q^3*t) + 
     (2*t)/q + 3*q*t + q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[10, 28]] = 4/q + 4*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 
     3/(q^3*t) + 2/(q*t) + 5*q*t + 3*q^3*t + 4*q^3*t^2 + 5*q^5*t^2 + 
     3*q^5*t^3 + 4*q^7*t^3 + 3*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[10, 29]] = 4/q^3 + 6/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     4/(q^11*t^4) + 2/(q^9*t^4) + 4/(q^9*t^3) + 4/(q^7*t^3) + 6/(q^7*t^2) + 
     4/(q^5*t^2) + 5/(q^5*t) + 6/(q^3*t) + (4*t)/q + 3*q*t + q*t^2 + 
     4*q^3*t^2 + q^3*t^3 + q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 30]] = 3/q^3 + 4/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 1/(q^15*t^7) + 
     3/(q^15*t^6) + 2/(q^13*t^6) + 5/(q^13*t^5) + 3/(q^11*t^5) + 
     5/(q^11*t^4) + 5/(q^9*t^4) + 6/(q^9*t^3) + 5/(q^7*t^3) + 5/(q^7*t^2) + 
     6/(q^5*t^2) + 3/(q^5*t) + 5/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[10, 31]] = 5/q + 6*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 2/(q^5*t^3) + 4/(q^5*t^2) + 3/(q^3*t^2) + 5/(q^3*t) + 
     4/(q*t) + 4*q*t + 4*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 32]] = 6/q + 6*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 
     3/(q^9*t^4) + 2/(q^7*t^4) + 5/(q^7*t^3) + 3/(q^5*t^3) + 6/(q^5*t^2) + 
     5/(q^3*t^2) + 5/(q^3*t) + 6/(q*t) + 4*q*t + 5*q^3*t + 2*q^3*t^2 + 
     4*q^5*t^2 + q^5*t^3 + 2*q^7*t^3 + q^9*t^4
 
Kh[Knot[10, 33]] = 6/q + 6*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 3/(q^3*t^2) + 5/(q^3*t) + 
     5/(q*t) + 5*q*t + 5*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + 2*q^5*t^3 + 
     3*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 34]] = 3/q + 3*q + 1/(q^7*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 
     2/(q^3*t) + 1/(q*t) + 3*q*t + 2*q^3*t + 3*q^3*t^2 + 3*q^5*t^2 + 
     2*q^5*t^3 + 3*q^7*t^3 + 2*q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[10, 35]] = 5/q + 4*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 
     3/(q^5*t^2) + 1/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 4*q*t + 4*q^3*t + 
     3*q^3*t^2 + 4*q^5*t^2 + 3*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 36]] = 2/q^3 + 3/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 1/(q^15*t^7) + 
     2/(q^15*t^6) + 2/(q^13*t^6) + 4/(q^13*t^5) + 2/(q^11*t^5) + 
     4/(q^11*t^4) + 4/(q^9*t^4) + 4/(q^9*t^3) + 4/(q^7*t^3) + 4/(q^7*t^2) + 
     4/(q^5*t^2) + 2/(q^5*t) + 4/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[10, 37]] = 5/q + 5*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 1/(q^5*t^3) + 4/(q^5*t^2) + 3/(q^3*t^2) + 4/(q^3*t) + 
     4/(q*t) + 4*q*t + 4*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 38]] = 2/q^3 + 4/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 1/(q^15*t^7) + 
     3/(q^15*t^6) + 2/(q^13*t^6) + 4/(q^13*t^5) + 3/(q^11*t^5) + 
     5/(q^11*t^4) + 4/(q^9*t^4) + 5/(q^9*t^3) + 5/(q^7*t^3) + 4/(q^7*t^2) + 
     5/(q^5*t^2) + 3/(q^5*t) + 4/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[10, 39]] = 2/q^5 + 4/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 3/(q^17*t^6) + 2/(q^15*t^6) + 5/(q^15*t^5) + 
     3/(q^13*t^5) + 5/(q^13*t^4) + 5/(q^11*t^4) + 5/(q^11*t^3) + 
     5/(q^9*t^3) + 4/(q^9*t^2) + 5/(q^7*t^2) + 3/(q^7*t) + 4/(q^5*t) + 
     t/q^3 + t/q + q*t^2
 
Kh[Knot[10, 40]] = 6*q + 5*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     4/(q*t) + (2*q)/t + 6*q^3*t + 5*q^5*t + 7*q^5*t^2 + 6*q^7*t^2 + 
     5*q^7*t^3 + 7*q^9*t^3 + 4*q^9*t^4 + 5*q^11*t^4 + 2*q^11*t^5 + 
     4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 41]] = 5/q^3 + 7/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     4/(q^11*t^4) + 2/(q^9*t^4) + 5/(q^9*t^3) + 4/(q^7*t^3) + 6/(q^7*t^2) + 
     5/(q^5*t^2) + 6/(q^5*t) + 6/(q^3*t) + (4*t)/q + 4*q*t + 2*q*t^2 + 
     4*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 42]] = 7/q + 8*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 3/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 7/(q^3*t) + 
     6/(q*t) + 6*q*t + 6*q^3*t + 4*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 43]] = 7/q + 7*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 
     5/(q*t) + 5*q*t + 6*q^3*t + 4*q^3*t^2 + 5*q^5*t^2 + 2*q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 44]] = 6/q^3 + 7/q + 1/(q^15*t^6) + 3/(q^13*t^5) + 1/(q^11*t^5) + 
     4/(q^11*t^4) + 3/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 7/(q^7*t^2) + 
     6/(q^5*t^2) + 6/(q^5*t) + 7/(q^3*t) + (4*t)/q + 5*q*t + 2*q*t^2 + 
     4*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 45]] = 8/q + 8*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 3/(q^5*t^3) + 7/(q^5*t^2) + 4/(q^3*t^2) + 7/(q^3*t) + 
     7/(q*t) + 7*q*t + 7*q^3*t + 4*q^3*t^2 + 7*q^5*t^2 + 3*q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 46]] = 3*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 2*q^9*t + 
     3*q^9*t^2 + q^11*t^2 + 2*q^11*t^3 + 3*q^13*t^3 + 2*q^13*t^4 + 
     2*q^15*t^4 + 2*q^15*t^5 + 2*q^17*t^5 + q^17*t^6 + 2*q^19*t^6 + 
     q^19*t^7 + q^21*t^7 + q^23*t^8
 
Kh[Knot[10, 47]] = 3*q^3 + 3*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + q/t^2 + 
     (2*q)/t + q^3/t + 3*q^5*t + 2*q^7*t + 4*q^7*t^2 + 3*q^9*t^2 + 
     2*q^9*t^3 + 4*q^11*t^3 + 3*q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + 
     3*q^15*t^5 + q^15*t^6 + q^17*t^6 + q^19*t^7
 
Kh[Knot[10, 48]] = 5/q + 5*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 1/(q^5*t^3) + 3/(q^5*t^2) + 3/(q^3*t^2) + 4/(q^3*t) + 
     3/(q*t) + 3*q*t + 4*q^3*t + 3*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 49]] = q^(-7) + q^(-5) + 1/(q^27*t^10) + 2/(q^25*t^9) + 
     1/(q^23*t^9) + 3/(q^23*t^8) + 2/(q^21*t^8) + 5/(q^21*t^7) + 
     3/(q^19*t^7) + 4/(q^19*t^6) + 5/(q^17*t^6) + 6/(q^17*t^5) + 
     4/(q^15*t^5) + 3/(q^15*t^4) + 6/(q^13*t^4) + 3/(q^13*t^3) + 
     3/(q^11*t^3) + 2/(q^11*t^2) + 3/(q^9*t^2) + 2/(q^7*t)
 
Kh[Knot[10, 50]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 3*q^5*t + 
     3*q^7*t + 5*q^7*t^2 + 3*q^9*t^2 + 4*q^9*t^3 + 5*q^11*t^3 + 4*q^11*t^4 + 
     4*q^13*t^4 + 3*q^13*t^5 + 4*q^15*t^5 + q^15*t^6 + 3*q^17*t^6 + 
     q^17*t^7 + q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 51]] = 5*q + 5*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     4/(q*t) + (2*q)/t + 6*q^3*t + 4*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 
     4*q^7*t^3 + 6*q^9*t^3 + 4*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 52]] = 6*q + 5*q^3 + 1/(q^9*t^5) + 1/(q^7*t^4) + 1/(q^5*t^4) + 
     3/(q^5*t^3) + 1/(q^3*t^3) + 4/(q^3*t^2) + 3/(q*t^2) + 4/(q*t) + 
     (4*q)/t + 4*q^3*t + 5*q^5*t + 4*q^5*t^2 + 4*q^7*t^2 + 2*q^7*t^3 + 
     4*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + q^13*t^5
 
Kh[Knot[10, 53]] = q^(-5) + q^(-3) + 1/(q^25*t^10) + 2/(q^23*t^9) + 
     1/(q^21*t^9) + 3/(q^21*t^8) + 2/(q^19*t^8) + 6/(q^19*t^7) + 
     3/(q^17*t^7) + 5/(q^17*t^6) + 6/(q^15*t^6) + 7/(q^15*t^5) + 
     5/(q^13*t^5) + 5/(q^13*t^4) + 7/(q^11*t^4) + 4/(q^11*t^3) + 
     5/(q^9*t^3) + 3/(q^9*t^2) + 4/(q^7*t^2) + 3/(q^5*t)
 
Kh[Knot[10, 54]] = 5*q + 4*q^3 + 1/(q^9*t^5) + 1/(q^7*t^4) + 1/(q^5*t^4) + 
     3/(q^5*t^3) + 1/(q^3*t^3) + 3/(q^3*t^2) + 3/(q*t^2) + 3/(q*t) + 
     (3*q)/t + 3*q^3*t + 4*q^5*t + 3*q^5*t^2 + 3*q^7*t^2 + q^7*t^3 + 
     3*q^9*t^3 + q^9*t^4 + q^11*t^4 + q^13*t^5
 
Kh[Knot[10, 55]] = q^(-5) + q^(-3) + 1/(q^25*t^10) + 2/(q^23*t^9) + 
     1/(q^21*t^9) + 3/(q^21*t^8) + 2/(q^19*t^8) + 5/(q^19*t^7) + 
     3/(q^17*t^7) + 4/(q^17*t^6) + 5/(q^15*t^6) + 6/(q^15*t^5) + 
     4/(q^13*t^5) + 4/(q^13*t^4) + 6/(q^11*t^4) + 3/(q^11*t^3) + 
     4/(q^9*t^3) + 2/(q^9*t^2) + 3/(q^7*t^2) + 2/(q^5*t)
 
Kh[Knot[10, 56]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 4*q^5*t + 
     3*q^7*t + 6*q^7*t^2 + 4*q^9*t^2 + 5*q^9*t^3 + 6*q^11*t^3 + 5*q^11*t^4 + 
     5*q^13*t^4 + 4*q^13*t^5 + 5*q^15*t^5 + 2*q^15*t^6 + 4*q^17*t^6 + 
     q^17*t^7 + 2*q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 57]] = 6*q + 5*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     4/(q*t) + (2*q)/t + 7*q^3*t + 5*q^5*t + 7*q^5*t^2 + 7*q^7*t^2 + 
     5*q^7*t^3 + 7*q^9*t^3 + 5*q^9*t^4 + 5*q^11*t^4 + 2*q^11*t^5 + 
     5*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 58]] = 5/q + 6*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 
     4/(q^9*t^4) + 2/(q^7*t^4) + 4/(q^7*t^3) + 4/(q^5*t^3) + 6/(q^5*t^2) + 
     4/(q^3*t^2) + 5/(q^3*t) + 6/(q*t) + 4*q*t + 4*q^3*t + q^3*t^2 + 
     4*q^5*t^2 + q^5*t^3 + q^7*t^3 + q^9*t^4
 
Kh[Knot[10, 59]] = 7*q + 6*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 1/(q^3*t^3) + 
     4/(q^3*t^2) + 2/(q*t^2) + 5/(q*t) + (4*q)/t + 6*q^3*t + 6*q^5*t + 
     6*q^5*t^2 + 6*q^7*t^2 + 4*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 4*q^11*t^4 + 
     q^11*t^5 + 2*q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 60]] = 7/q + 8*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 
     4/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 4/(q^5*t^3) + 7/(q^5*t^2) + 
     6/(q^3*t^2) + 7/(q^3*t) + 7/(q*t) + 5*q*t + 6*q^3*t + 3*q^3*t^2 + 
     5*q^5*t^2 + q^5*t^3 + 3*q^7*t^3 + q^9*t^4
 
Kh[Knot[10, 61]] = 3*q^3 + 2*q^5 + 1/(q^5*t^4) + 1/(q*t^3) + 3/(q*t^2) + 
     q/t + (3*q^3)/t + 3*q^5*t + 2*q^7*t + 2*q^7*t^2 + 3*q^9*t^2 + 
     2*q^9*t^3 + 2*q^11*t^3 + q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + q^15*t^5 + 
     q^17*t^6
 
Kh[Knot[10, 62]] = 4*q^3 + 3*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + q/t^2 + 
     (2*q)/t + q^3/t + 3*q^5*t + 3*q^7*t + 4*q^7*t^2 + 3*q^9*t^2 + 
     3*q^9*t^3 + 4*q^11*t^3 + 3*q^11*t^4 + 3*q^13*t^4 + q^13*t^5 + 
     3*q^15*t^5 + q^15*t^6 + q^17*t^6 + q^19*t^7
 
Kh[Knot[10, 63]] = q^(-5) + q^(-3) + 1/(q^25*t^10) + 2/(q^23*t^9) + 
     1/(q^21*t^9) + 2/(q^21*t^8) + 2/(q^19*t^8) + 5/(q^19*t^7) + 
     2/(q^17*t^7) + 4/(q^17*t^6) + 5/(q^15*t^6) + 5/(q^15*t^5) + 
     4/(q^13*t^5) + 4/(q^13*t^4) + 5/(q^11*t^4) + 3/(q^11*t^3) + 
     4/(q^9*t^3) + 2/(q^9*t^2) + 3/(q^7*t^2) + 2/(q^5*t)
 
Kh[Knot[10, 64]] = 5*q + 4*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     3/(q^3*t^2) + 1/(q*t^2) + 3/(q*t) + (3*q)/t + 4*q^3*t + 4*q^5*t + 
     4*q^5*t^2 + 4*q^7*t^2 + 3*q^7*t^3 + 4*q^9*t^3 + q^9*t^4 + 3*q^11*t^4 + 
     q^11*t^5 + q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 65]] = 5*q + 4*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     3/(q*t) + (2*q)/t + 6*q^3*t + 4*q^5*t + 5*q^5*t^2 + 6*q^7*t^2 + 
     4*q^7*t^3 + 5*q^9*t^3 + 4*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 66]] = q^(-7) + q^(-5) + 1/(q^27*t^10) + 3/(q^25*t^9) + 
     1/(q^23*t^9) + 4/(q^23*t^8) + 3/(q^21*t^8) + 6/(q^21*t^7) + 
     4/(q^19*t^7) + 6/(q^19*t^6) + 6/(q^17*t^6) + 7/(q^17*t^5) + 
     6/(q^15*t^5) + 4/(q^15*t^4) + 7/(q^13*t^4) + 4/(q^13*t^3) + 
     4/(q^11*t^3) + 2/(q^11*t^2) + 4/(q^9*t^2) + 2/(q^7*t)
 
Kh[Knot[10, 67]] = 2/q^3 + 4/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 1/(q^15*t^7) + 
     3/(q^15*t^6) + 2/(q^13*t^6) + 5/(q^13*t^5) + 3/(q^11*t^5) + 
     5/(q^11*t^4) + 5/(q^9*t^4) + 5/(q^9*t^3) + 5/(q^7*t^3) + 5/(q^7*t^2) + 
     5/(q^5*t^2) + 3/(q^5*t) + 5/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[10, 68]] = 4/q + 5*q + 1/(q^15*t^7) + 1/(q^13*t^6) + 1/(q^11*t^6) + 
     3/(q^11*t^5) + 1/(q^9*t^5) + 4/(q^9*t^4) + 3/(q^7*t^4) + 4/(q^7*t^3) + 
     4/(q^5*t^3) + 5/(q^5*t^2) + 4/(q^3*t^2) + 4/(q^3*t) + 5/(q*t) + 2*q*t + 
     3*q^3*t + q^3*t^2 + 2*q^5*t^2 + q^7*t^3
 
Kh[Knot[10, 69]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     4/(q*t) + (3*q)/t + 8*q^3*t + 6*q^5*t + 7*q^5*t^2 + 8*q^7*t^2 + 
     6*q^7*t^3 + 7*q^9*t^3 + 5*q^9*t^4 + 6*q^11*t^4 + 2*q^11*t^5 + 
     5*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 70]] = 6*q + 5*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     4/(q^3*t^2) + 1/(q*t^2) + 4/(q*t) + (4*q)/t + 6*q^3*t + 5*q^5*t + 
     5*q^5*t^2 + 6*q^7*t^2 + 4*q^7*t^3 + 5*q^9*t^3 + 2*q^9*t^4 + 4*q^11*t^4 + 
     q^11*t^5 + 2*q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 71]] = 7/q + 7*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 
     6/(q*t) + 6*q*t + 6*q^3*t + 4*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 72]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 5*q^5*t + 
     3*q^7*t + 6*q^7*t^2 + 5*q^9*t^2 + 6*q^9*t^3 + 6*q^11*t^3 + 6*q^11*t^4 + 
     6*q^13*t^4 + 4*q^13*t^5 + 6*q^15*t^5 + 3*q^15*t^6 + 4*q^17*t^6 + 
     q^17*t^7 + 3*q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 73]] = 5/q^3 + 7/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 
     4/(q^13*t^5) + 2/(q^11*t^5) + 6/(q^11*t^4) + 4/(q^9*t^4) + 7/(q^9*t^3) + 
     6/(q^7*t^3) + 7/(q^7*t^2) + 7/(q^5*t^2) + 6/(q^5*t) + 7/(q^3*t) + 
     (3*t)/q + 4*q*t + q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[10, 74]] = 3/q^3 + 4/q + 1/(q^19*t^8) + 1/(q^17*t^7) + 1/(q^15*t^7) + 
     3/(q^15*t^6) + 1/(q^13*t^6) + 5/(q^13*t^5) + 3/(q^11*t^5) + 
     4/(q^11*t^4) + 5/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 5/(q^7*t^2) + 
     6/(q^5*t^2) + 3/(q^5*t) + 5/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[10, 75]] = 8/q + 7*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 1/(q^5*t^3) + 
     4/(q^5*t^2) + 3/(q^3*t^2) + 6/(q^3*t) + 4/(q*t) + 6*q*t + 7*q^3*t + 
     6*q^3*t^2 + 6*q^5*t^2 + 4*q^5*t^3 + 6*q^7*t^3 + 2*q^7*t^4 + 4*q^9*t^4 + 
     q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 76]] = 4*q^3 + q^5 + 1/(q*t^2) + q^3/t + 3*q^5*t + 3*q^7*t + 
     5*q^7*t^2 + 3*q^9*t^2 + 5*q^9*t^3 + 5*q^11*t^3 + 4*q^11*t^4 + 
     5*q^13*t^4 + 4*q^13*t^5 + 4*q^15*t^5 + 2*q^15*t^6 + 4*q^17*t^6 + 
     q^17*t^7 + 2*q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 77]] = 5*q + 4*q^3 + 1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 
     3/(q*t) + q/t + 5*q^3*t + 4*q^5*t + 6*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 
     6*q^9*t^3 + 4*q^9*t^4 + 4*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 78]] = 3/q^5 + 4/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 3/(q^17*t^6) + 2/(q^15*t^6) + 6/(q^15*t^5) + 
     3/(q^13*t^5) + 5/(q^13*t^4) + 6/(q^11*t^4) + 6/(q^11*t^3) + 
     5/(q^9*t^3) + 5/(q^9*t^2) + 6/(q^7*t^2) + 3/(q^7*t) + 5/(q^5*t) + 
     t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[10, 79]] = 6/q + 6*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 1/(q^5*t^3) + 4/(q^5*t^2) + 4/(q^3*t^2) + 5/(q^3*t) + 
     4/(q*t) + 4*q*t + 5*q^3*t + 4*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 80]] = q^(-7) + q^(-5) + 1/(q^27*t^10) + 2/(q^25*t^9) + 
     1/(q^23*t^9) + 4/(q^23*t^8) + 2/(q^21*t^8) + 6/(q^21*t^7) + 
     4/(q^19*t^7) + 5/(q^19*t^6) + 6/(q^17*t^6) + 7/(q^17*t^5) + 
     5/(q^15*t^5) + 4/(q^15*t^4) + 7/(q^13*t^4) + 4/(q^13*t^3) + 
     4/(q^11*t^3) + 2/(q^11*t^2) + 4/(q^9*t^2) + 2/(q^7*t)
 
Kh[Knot[10, 81]] = 8/q + 8*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     5/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 5/(q^3*t^2) + 7/(q^3*t) + 
     6/(q*t) + 6*q*t + 7*q^3*t + 5*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 
     5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 82]] = 5/q^3 + 6/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     3/(q^11*t^4) + 2/(q^9*t^4) + 5/(q^9*t^3) + 3/(q^7*t^3) + 5/(q^7*t^2) + 
     5/(q^5*t^2) + 5/(q^5*t) + 5/(q^3*t) + (3*t)/q + 4*q*t + 2*q*t^2 + 
     3*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 83]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     4/(q*t) + (3*q)/t + 7*q^3*t + 6*q^5*t + 7*q^5*t^2 + 7*q^7*t^2 + 
     6*q^7*t^3 + 7*q^9*t^3 + 4*q^9*t^4 + 6*q^11*t^4 + 2*q^11*t^5 + 
     4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 84]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     4/(q*t) + (2*q)/t + 7*q^3*t + 6*q^5*t + 8*q^5*t^2 + 7*q^7*t^2 + 
     6*q^7*t^3 + 8*q^9*t^3 + 5*q^9*t^4 + 6*q^11*t^4 + 3*q^11*t^5 + 
     5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 85]] = 3/q^5 + 5/q^3 + 1/(q^19*t^7) + 2/(q^17*t^6) + 
     1/(q^15*t^6) + 3/(q^15*t^5) + 2/(q^13*t^5) + 4/(q^13*t^4) + 
     3/(q^11*t^4) + 5/(q^11*t^3) + 4/(q^9*t^3) + 4/(q^9*t^2) + 5/(q^7*t^2) + 
     4/(q^7*t) + 4/(q^5*t) + (2*t)/q^3 + (2*t)/q + t^2/q + 2*q*t^2 + q^3*t^3
 
Kh[Knot[10, 86]] = 8/q + 7*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 1/(q^5*t^3) + 
     5/(q^5*t^2) + 3/(q^3*t^2) + 6/(q^3*t) + 5/(q*t) + 7*q*t + 7*q^3*t + 
     6*q^3*t^2 + 7*q^5*t^2 + 4*q^5*t^3 + 6*q^7*t^3 + 2*q^7*t^4 + 4*q^9*t^4 + 
     q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 87]] = 7/q + 7*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 
     4/(q^5*t^2) + 2/(q^3*t^2) + 6/(q^3*t) + 4/(q*t) + 7*q*t + 6*q^3*t + 
     6*q^3*t^2 + 7*q^5*t^2 + 4*q^5*t^3 + 6*q^7*t^3 + 3*q^7*t^4 + 4*q^9*t^4 + 
     q^9*t^5 + 3*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 88]] = 9/q + 9*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     5/(q^7*t^3) + 3/(q^5*t^3) + 8/(q^5*t^2) + 5/(q^3*t^2) + 8/(q^3*t) + 
     8/(q*t) + 8*q*t + 8*q^3*t + 5*q^3*t^2 + 8*q^5*t^2 + 3*q^5*t^3 + 
     5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 89]] = 6/q^3 + 8/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 
     5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 5/(q^9*t^4) + 8/(q^9*t^3) + 
     7/(q^7*t^3) + 9/(q^7*t^2) + 8/(q^5*t^2) + 7/(q^5*t) + 9/(q^3*t) + 
     (4*t)/q + 5*q*t + q*t^2 + 4*q^3*t^2 + q^5*t^3
 
Kh[Knot[10, 90]] = 7/q + 6*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 
     5/(q^5*t^2) + 2/(q^3*t^2) + 5/(q^3*t) + 5/(q*t) + 7*q*t + 6*q^3*t + 
     5*q^3*t^2 + 7*q^5*t^2 + 4*q^5*t^3 + 5*q^7*t^3 + 2*q^7*t^4 + 4*q^9*t^4 + 
     q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 91]] = 7/q + 7*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 
     5/(q*t) + 5*q*t + 6*q^3*t + 4*q^3*t^2 + 5*q^5*t^2 + 2*q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 92]] = 5*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + q^3/t + 6*q^5*t + 
     4*q^7*t + 8*q^7*t^2 + 6*q^9*t^2 + 7*q^9*t^3 + 8*q^11*t^3 + 7*q^11*t^4 + 
     7*q^13*t^4 + 5*q^13*t^5 + 7*q^15*t^5 + 3*q^15*t^6 + 5*q^17*t^6 + 
     q^17*t^7 + 3*q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 93]] = 6/q^3 + 6/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 1/(q^9*t^4) + 
     4/(q^9*t^3) + 2/(q^7*t^3) + 5/(q^7*t^2) + 4/(q^5*t^2) + 5/(q^5*t) + 
     5/(q^3*t) + (5*t)/q + 5*q*t + 3*q*t^2 + 5*q^3*t^2 + 2*q^3*t^3 + 
     3*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + q^9*t^5
 
Kh[Knot[10, 94]] = 7*q + 5*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 1/(q^3*t^3) + 
     4/(q^3*t^2) + 2/(q*t^2) + 4/(q*t) + (4*q)/t + 6*q^3*t + 6*q^5*t + 
     5*q^5*t^2 + 6*q^7*t^2 + 4*q^7*t^3 + 5*q^9*t^3 + 2*q^9*t^4 + 4*q^11*t^4 + 
     q^11*t^5 + 2*q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 95]] = 7*q + 6*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     5/(q*t) + (3*q)/t + 8*q^3*t + 6*q^5*t + 8*q^5*t^2 + 8*q^7*t^2 + 
     6*q^7*t^3 + 8*q^9*t^3 + 5*q^9*t^4 + 6*q^11*t^4 + 2*q^11*t^5 + 
     5*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 96]] = 9/q + 7*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 1/(q^5*t^3) + 
     6/(q^5*t^2) + 3/(q^3*t^2) + 6/(q^3*t) + 6/(q*t) + 8*q*t + 8*q^3*t + 
     6*q^3*t^2 + 8*q^5*t^2 + 5*q^5*t^3 + 6*q^7*t^3 + 2*q^7*t^4 + 5*q^9*t^4 + 
     q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 97]] = 5*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 7*q^3*t + 
     4*q^5*t + 7*q^5*t^2 + 7*q^7*t^2 + 7*q^7*t^3 + 7*q^9*t^3 + 7*q^9*t^4 + 
     7*q^11*t^4 + 4*q^11*t^5 + 7*q^13*t^5 + 3*q^13*t^6 + 4*q^15*t^6 + 
     q^15*t^7 + 3*q^17*t^7 + q^19*t^8
 
Kh[Knot[10, 98]] = 3/q^5 + 5/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 5/(q^17*t^6) + 2/(q^15*t^6) + 6/(q^15*t^5) + 
     5/(q^13*t^5) + 6/(q^13*t^4) + 6/(q^11*t^4) + 8/(q^11*t^3) + 
     6/(q^9*t^3) + 5/(q^9*t^2) + 8/(q^7*t^2) + 4/(q^7*t) + 5/(q^5*t) + 
     t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[10, 99]] = 8/q + 8*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     5/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 5/(q^3*t^2) + 7/(q^3*t) + 
     5/(q*t) + 5*q*t + 7*q^3*t + 5*q^3*t^2 + 5*q^5*t^2 + 2*q^5*t^3 + 
     5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 100]] = 4/q^5 + 5/q^3 + 1/(q^19*t^7) + 2/(q^17*t^6) + 
     1/(q^15*t^6) + 4/(q^15*t^5) + 2/(q^13*t^5) + 4/(q^13*t^4) + 
     4/(q^11*t^4) + 6/(q^11*t^3) + 4/(q^9*t^3) + 5/(q^9*t^2) + 6/(q^7*t^2) + 
     4/(q^7*t) + 5/(q^5*t) + (2*t)/q^3 + (3*t)/q + t^2/q + 2*q*t^2 + q^3*t^3
 
Kh[Knot[10, 101]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 3*q^9*t^2 + 6*q^9*t^3 + 
     4*q^11*t^3 + 8*q^11*t^4 + 6*q^13*t^4 + 6*q^13*t^5 + 8*q^15*t^5 + 
     7*q^15*t^6 + 6*q^17*t^6 + 4*q^17*t^7 + 7*q^19*t^7 + 3*q^19*t^8 + 
     4*q^21*t^8 + q^21*t^9 + 3*q^23*t^9 + q^25*t^10
 
Kh[Knot[10, 102]] = 7/q + 6*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 
     4/(q^5*t^2) + 2/(q^3*t^2) + 5/(q^3*t) + 4/(q*t) + 6*q*t + 6*q^3*t + 
     5*q^3*t^2 + 6*q^5*t^2 + 4*q^5*t^3 + 5*q^7*t^3 + 2*q^7*t^4 + 4*q^9*t^4 + 
     q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 103]] = 5/q^3 + 6/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 4/(q^13*t^5) + 2/(q^11*t^5) + 5/(q^11*t^4) + 
     4/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 6/(q^7*t^2) + 7/(q^5*t^2) + 
     5/(q^5*t) + 6/(q^3*t) + (2*t)/q + 4*q*t + q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[10, 104]] = 7/q + 7*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     4/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 
     6/(q*t) + 6*q*t + 6*q^3*t + 4*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 
     4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 105]] = 8*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 1/(q^3*t^3) + 
     5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 8*q^3*t + 7*q^5*t + 
     7*q^5*t^2 + 8*q^7*t^2 + 5*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + 
     q^11*t^5 + 3*q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 106]] = 7*q + 6*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 1/(q^3*t^3) + 
     4/(q^3*t^2) + 2/(q*t^2) + 5/(q*t) + (4*q)/t + 6*q^3*t + 6*q^5*t + 
     6*q^5*t^2 + 6*q^7*t^2 + 4*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 4*q^11*t^4 + 
     q^11*t^5 + 2*q^13*t^5 + q^15*t^6
 
Kh[Knot[10, 107]] = 8/q + 9*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     5/(q^7*t^3) + 3/(q^5*t^3) + 7/(q^5*t^2) + 5/(q^3*t^2) + 8/(q^3*t) + 
     7/(q*t) + 7*q*t + 7*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 
     5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 108]] = 6*q + 5*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 1/(q^5*t^4) + 
     3/(q^5*t^3) + 2/(q^3*t^3) + 5/(q^3*t^2) + 3/(q*t^2) + 4/(q*t) + 
     (5*q)/t + 5*q^3*t + 5*q^5*t + 3*q^5*t^2 + 5*q^7*t^2 + 2*q^7*t^3 + 
     3*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + q^13*t^5
 
Kh[Knot[10, 109]] = 8/q + 8*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     5/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 5/(q^3*t^2) + 7/(q^3*t) + 
     6/(q*t) + 6*q*t + 7*q^3*t + 5*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 
     5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 110]] = 6/q^3 + 8/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 5/(q^7*t^3) + 
     7/(q^7*t^2) + 6/(q^5*t^2) + 7/(q^5*t) + 7/(q^3*t) + (5*t)/q + 5*q*t + 
     2*q*t^2 + 5*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 111]] = 5*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + q^3/t + 5*q^5*t + 
     4*q^7*t + 7*q^7*t^2 + 5*q^9*t^2 + 6*q^9*t^3 + 7*q^11*t^3 + 6*q^11*t^4 + 
     6*q^13*t^4 + 4*q^13*t^5 + 6*q^15*t^5 + 2*q^15*t^6 + 4*q^17*t^6 + 
     q^17*t^7 + 2*q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 112]] = 7/q^3 + 8/q + 1/(q^15*t^6) + 3/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 3/(q^9*t^4) + 7/(q^9*t^3) + 4/(q^7*t^3) + 
     7/(q^7*t^2) + 7/(q^5*t^2) + 7/(q^5*t) + 7/(q^3*t) + (4*t)/q + 6*q*t + 
     3*q*t^2 + 4*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 113]] = 9*q + 6*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     5/(q*t) + (3*q)/t + 9*q^3*t + 8*q^5*t + 10*q^5*t^2 + 9*q^7*t^2 + 
     8*q^7*t^3 + 10*q^9*t^3 + 6*q^9*t^4 + 8*q^11*t^4 + 4*q^11*t^5 + 
     6*q^13*t^5 + q^13*t^6 + 4*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 114]] = 8/q + 8*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 1/(q^9*t^5) + 
     4/(q^9*t^4) + 3/(q^7*t^4) + 7/(q^7*t^3) + 4/(q^5*t^3) + 8/(q^5*t^2) + 
     7/(q^3*t^2) + 7/(q^3*t) + 8/(q*t) + 5*q*t + 7*q^3*t + 3*q^3*t^2 + 
     5*q^5*t^2 + q^5*t^3 + 3*q^7*t^3 + q^9*t^4
 
Kh[Knot[10, 115]] = 10/q + 10*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     6/(q^7*t^3) + 3/(q^5*t^3) + 8/(q^5*t^2) + 6/(q^3*t^2) + 9/(q^3*t) + 
     8/(q*t) + 8*q*t + 9*q^3*t + 6*q^3*t^2 + 8*q^5*t^2 + 3*q^5*t^3 + 
     6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 116]] = 7/q^3 + 9/q + 1/(q^15*t^6) + 3/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 3/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 
     8/(q^7*t^2) + 7/(q^5*t^2) + 8/(q^5*t) + 8/(q^3*t) + (5*t)/q + 6*q*t + 
     3*q*t^2 + 5*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[10, 117]] = 8*q + 6*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     5/(q*t) + (3*q)/t + 9*q^3*t + 7*q^5*t + 9*q^5*t^2 + 9*q^7*t^2 + 
     7*q^7*t^3 + 9*q^9*t^3 + 6*q^9*t^4 + 7*q^11*t^4 + 3*q^11*t^5 + 
     6*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[10, 118]] = 9/q + 9*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 
     5/(q^7*t^3) + 3/(q^5*t^3) + 7/(q^5*t^2) + 5/(q^3*t^2) + 8/(q^3*t) + 
     7/(q*t) + 7*q*t + 8*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 3*q^5*t^3 + 
     5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 119]] = 9/q + 8*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 1/(q^5*t^3) + 
     6/(q^5*t^2) + 3/(q^3*t^2) + 7/(q^3*t) + 6/(q*t) + 9*q*t + 8*q^3*t + 
     7*q^3*t^2 + 9*q^5*t^2 + 5*q^5*t^3 + 7*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + 
     q^9*t^5 + 3*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 120]] = q^(-5) + q^(-3) + 1/(q^25*t^10) + 3/(q^23*t^9) + 
     1/(q^21*t^9) + 5/(q^21*t^8) + 3/(q^19*t^8) + 8/(q^19*t^7) + 
     5/(q^17*t^7) + 8/(q^17*t^6) + 8/(q^15*t^6) + 10/(q^15*t^5) + 
     8/(q^13*t^5) + 7/(q^13*t^4) + 10/(q^11*t^4) + 6/(q^11*t^3) + 
     7/(q^9*t^3) + 4/(q^9*t^2) + 6/(q^7*t^2) + 4/(q^5*t)
 
Kh[Knot[10, 121]] = 7/q^3 + 9/q + 1/(q^17*t^7) + 3/(q^15*t^6) + 
     1/(q^13*t^6) + 6/(q^13*t^5) + 3/(q^11*t^5) + 8/(q^11*t^4) + 
     6/(q^9*t^4) + 10/(q^9*t^3) + 8/(q^7*t^3) + 10/(q^7*t^2) + 10/(q^5*t^2) + 
     8/(q^5*t) + 10/(q^3*t) + (4*t)/q + 6*q*t + q*t^2 + 4*q^3*t^2 + q^5*t^3
 
Kh[Knot[10, 122]] = 9/q + 9*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 1/(q^5*t^3) + 
     5/(q^5*t^2) + 3/(q^3*t^2) + 8/(q^3*t) + 5/(q*t) + 9*q*t + 8*q^3*t + 
     8*q^3*t^2 + 9*q^5*t^2 + 5*q^5*t^3 + 8*q^7*t^3 + 4*q^7*t^4 + 5*q^9*t^4 + 
     q^9*t^5 + 4*q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 123]] = 11/q + 11*q + 1/(q^11*t^5) + 4/(q^9*t^4) + 1/(q^7*t^4) + 
     6/(q^7*t^3) + 4/(q^5*t^3) + 9/(q^5*t^2) + 6/(q^3*t^2) + 10/(q^3*t) + 
     9/(q*t) + 9*q*t + 10*q^3*t + 6*q^3*t^2 + 9*q^5*t^2 + 4*q^5*t^3 + 
     6*q^7*t^3 + q^7*t^4 + 4*q^9*t^4 + q^11*t^5
 
Kh[Knot[10, 124]] = q^7 + q^9 + q^11*t^2 + q^15*t^3 + q^13*t^4 + q^15*t^4 + 
     q^17*t^5 + q^19*t^5 + q^17*t^6 + q^21*t^7
 
Kh[Knot[10, 125]] = 2*q + q^3 + 1/(q^9*t^5) + 1/(q^5*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^2) + 1/(q*t^2) + q/t + q^5*t + q^5*t^2 + q^9*t^3
 
Kh[Knot[10, 126]] = 2/q^3 + q^(-1) + 1/(q^17*t^7) + 1/(q^13*t^6) + 
     2/(q^13*t^5) + 1/(q^11*t^4) + 2/(q^9*t^4) + 2/(q^9*t^3) + 1/(q^7*t^3) + 
     2/(q^7*t^2) + 2/(q^5*t^2) + 2/(q^3*t) + q*t
 
Kh[Knot[10, 127]] = q^(-5) + 2/q^3 + 1/(q^21*t^8) + 1/(q^19*t^7) + 
     1/(q^17*t^7) + 2/(q^17*t^6) + 1/(q^15*t^6) + 3/(q^15*t^5) + 
     2/(q^13*t^5) + 2/(q^13*t^4) + 3/(q^11*t^4) + 3/(q^11*t^3) + 
     2/(q^9*t^3) + 1/(q^9*t^2) + 3/(q^7*t^2) + 1/(q^7*t) + 1/(q^5*t)
 
Kh[Knot[10, 128]] = q^5 + q^7 + q^7*t + q^9*t^2 + q^11*t^2 + q^11*t^3 + 
     q^13*t^3 + q^11*t^4 + 2*q^13*t^4 + q^15*t^4 + q^15*t^5 + 2*q^17*t^5 + 
     q^17*t^6 + q^21*t^7
 
Kh[Knot[10, 129]] = 3/q + 3*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     2/(q^7*t^3) + 1/(q^5*t^3) + 2/(q^5*t^2) + 2/(q^3*t^2) + 2/(q^3*t) + 
     2/(q*t) + q*t + 2*q^3*t + q^3*t^2 + q^5*t^2 + q^7*t^3
 
Kh[Knot[10, 130]] = 2/q + q + 1/(q^15*t^7) + 1/(q^11*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^4) + 2/(q^7*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 2/(q*t) + q^3*t
 
Kh[Knot[10, 131]] = q^(-3) + 2/q + 1/(q^19*t^8) + 1/(q^17*t^7) + 
     1/(q^15*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 3/(q^13*t^5) + 
     2/(q^11*t^5) + 2/(q^11*t^4) + 3/(q^9*t^4) + 3/(q^9*t^3) + 2/(q^7*t^3) + 
     2/(q^7*t^2) + 3/(q^5*t^2) + 1/(q^5*t) + 2/(q^3*t)
 
Kh[Knot[10, 132]] = q^(-3) + q^(-1) + 1/(q^15*t^7) + 1/(q^11*t^6) + 
     1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 1/(q^9*t^3) + 1/(q^5*t^3) + 
     2/(q^5*t^2) + 1/(q*t)
 
Kh[Knot[10, 133]] = q^(-3) + q^(-1) + 1/(q^19*t^8) + 1/(q^17*t^7) + 
     1/(q^15*t^7) + 1/(q^15*t^6) + 1/(q^13*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 1/(q^11*t^4) + 2/(q^9*t^4) + 2/(q^9*t^3) + 1/(q^7*t^3) + 
     1/(q^7*t^2) + 2/(q^5*t^2) + 1/(q^3*t)
 
Kh[Knot[10, 134]] = q^5 + q^7 + q^7*t + 2*q^9*t^2 + q^11*t^2 + q^11*t^3 + 
     2*q^13*t^3 + 3*q^13*t^4 + q^15*t^4 + q^15*t^5 + 3*q^17*t^5 + 
     2*q^17*t^6 + q^19*t^6 + q^19*t^7 + 2*q^21*t^7 + q^23*t^8
 
Kh[Knot[10, 135]] = 4/q + 4*q + 1/(q^11*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 1/(q^5*t^3) + 3/(q^5*t^2) + 3/(q^3*t^2) + 3/(q^3*t) + 
     3/(q*t) + 2*q*t + 3*q^3*t + 2*q^3*t^2 + 2*q^5*t^2 + 2*q^7*t^3
 
Kh[Knot[10, 136]] = q^(-1) + 2*q + 2*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + q/t + q^3*t + q^5*t + 
     q^5*t^2 + q^7*t^2 + q^9*t^3
 
Kh[Knot[10, 137]] = 2/q + 3*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 1/(q^9*t^5) + 
     2/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 2/(q^5*t^3) + 2/(q^5*t^2) + 
     2/(q^3*t^2) + 2/(q^3*t) + 2/(q*t) + q*t + q^3*t + q^5*t^2
 
Kh[Knot[10, 138]] = 4*q + 3*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     3/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + (3*q)/t + 3*q^3*t + 3*q^5*t + 
     2*q^5*t^2 + 3*q^7*t^2 + 2*q^7*t^3 + 2*q^9*t^3 + 2*q^11*t^4
 
Kh[Knot[10, 139]] = q^7 + q^9 + q^11*t^2 + q^15*t^3 + q^13*t^4 + q^15*t^4 + 
     q^15*t^5 + q^17*t^5 + q^19*t^5 + q^17*t^6 + q^19*t^6 + q^21*t^7 + 
     q^21*t^8 + q^25*t^9
 
Kh[Knot[10, 140]] = q^(-1) + q + 1/(q^15*t^7) + 1/(q^11*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^4) + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q*t)
 
Kh[Knot[10, 141]] = 2/q + 2*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 1/(q^9*t^5) + 
     1/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 2/(q^5*t^2) + 
     2/(q^3*t^2) + 1/(q^3*t) + 2/(q*t) + q*t + q^3*t + q^5*t^2
 
Kh[Knot[10, 142]] = q^5 + q^7 + q^7*t + q^9*t^2 + q^11*t^2 + q^11*t^3 + 
     q^13*t^3 + 2*q^13*t^4 + q^15*t^4 + 2*q^17*t^5 + 2*q^17*t^6 + 2*q^21*t^7
 
Kh[Knot[10, 143]] = 2/q^3 + 2/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 
     1/(q^13*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 2/(q^11*t^4) + 
     2/(q^9*t^4) + 3/(q^9*t^3) + 2/(q^7*t^3) + 2/(q^7*t^2) + 3/(q^5*t^2) + 
     1/(q^5*t) + 2/(q^3*t) + q*t
 
Kh[Knot[10, 144]] = 2/q^3 + 4/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 3/(q^11*t^4) + 2/(q^9*t^4) + 3/(q^9*t^3) + 3/(q^7*t^3) + 
     4/(q^7*t^2) + 3/(q^5*t^2) + 3/(q^5*t) + 4/(q^3*t) + (2*t)/q + q*t + 
     2*q^3*t^2
 
Kh[Knot[10, 145]] = q^(-5) + q^(-3) + 1/(q^21*t^9) + 1/(q^17*t^8) + 
     1/(q^17*t^7) + 1/(q^15*t^6) + 1/(q^13*t^6) + 1/(q^15*t^5) + 
     1/(q^11*t^5) + 2/(q^11*t^4) + 1/(q^11*t^3) + 1/(q^7*t^3) + 1/(q^7*t^2)
 
Kh[Knot[10, 146]] = 3/q + 4*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     2/(q^7*t^3) + 2/(q^5*t^3) + 3/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 
     3/(q*t) + 2*q*t + 2*q^3*t + q^3*t^2 + 2*q^5*t^2 + q^7*t^3
 
Kh[Knot[10, 147]] = 3*q + 3*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 
     2/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + (2*q)/t + 2*q^3*t + 2*q^5*t + 
     2*q^5*t^2 + 2*q^7*t^2 + q^7*t^3 + 2*q^9*t^3 + q^11*t^4
 
Kh[Knot[10, 148]] = 2/q^3 + 2/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 
     1/(q^13*t^6) + 3/(q^13*t^5) + 1/(q^11*t^5) + 2/(q^11*t^4) + 
     3/(q^9*t^4) + 3/(q^9*t^3) + 2/(q^7*t^3) + 3/(q^7*t^2) + 3/(q^5*t^2) + 
     1/(q^5*t) + 3/(q^3*t) + q*t
 
Kh[Knot[10, 149]] = q^(-5) + 2/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 3/(q^17*t^6) + 2/(q^15*t^6) + 4/(q^15*t^5) + 
     3/(q^13*t^5) + 3/(q^13*t^4) + 4/(q^11*t^4) + 4/(q^11*t^3) + 
     3/(q^9*t^3) + 2/(q^9*t^2) + 4/(q^7*t^2) + 1/(q^7*t) + 2/(q^5*t)
 
Kh[Knot[10, 150]] = 3*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 2*q^5*t + 
     2*q^7*t + 3*q^7*t^2 + 2*q^9*t^2 + 2*q^9*t^3 + 3*q^11*t^3 + 2*q^11*t^4 + 
     2*q^13*t^4 + q^13*t^5 + 2*q^15*t^5 + q^17*t^6
 
Kh[Knot[10, 151]] = 4*q + 4*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     3/(q*t) + (2*q)/t + 4*q^3*t + 3*q^5*t + 4*q^5*t^2 + 4*q^7*t^2 + 
     2*q^7*t^3 + 4*q^9*t^3 + 2*q^9*t^4 + 2*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[10, 152]] = q^(-9) + q^(-7) + 1/(q^27*t^10) + 1/(q^25*t^9) + 
     1/(q^23*t^9) + 1/(q^23*t^8) + 1/(q^21*t^8) + 2/(q^21*t^7) + 
     1/(q^19*t^7) + 1/(q^19*t^6) + 2/(q^17*t^6) + 1/(q^19*t^5) + 
     2/(q^17*t^5) + 1/(q^15*t^5) + 1/(q^15*t^4) + 2/(q^13*t^4) + 
     1/(q^15*t^3) + 1/(q^11*t^2)
 
Kh[Knot[10, 153]] = 3/q + q + 1/(q^11*t^5) + 1/(q^7*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q^5*t) + 1/(q*t) + t/q + q^3*t + q*t^2 + 
     q^3*t^2 + q^5*t^3 + q^5*t^4 + q^9*t^5
 
Kh[Knot[10, 154]] = q^5 + q^7 + q^9*t^2 + q^9*t^3 + q^13*t^3 + 2*q^11*t^4 + 
     2*q^13*t^4 + q^13*t^5 + 2*q^15*t^5 + q^17*t^5 + 2*q^15*t^6 + q^17*t^6 + 
     q^17*t^7 + 2*q^19*t^7 + q^19*t^8 + q^21*t^8 + q^21*t^9 + q^23*t^9 + 
     q^25*t^10
 
Kh[Knot[10, 155]] = 3/q + 2*q + 1/(q^5*t^2) + 1/(q^3*t) + 1/(q*t) + 2*q*t + 
     2*q^3*t + 2*q^3*t^2 + 2*q^5*t^2 + 2*q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + 
     2*q^9*t^4 + q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[10, 156]] = 3/q^3 + 4/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 1/(q^9*t^4) + 
     3/(q^9*t^3) + 2/(q^7*t^3) + 3/(q^7*t^2) + 3/(q^5*t^2) + 3/(q^5*t) + 
     3/(q^3*t) + (2*t)/q + 2*q*t + q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[10, 157]] = 2*q^3 + q^5 + 3*q^5*t + q^7*t + 4*q^7*t^2 + 3*q^9*t^2 + 
     4*q^9*t^3 + 4*q^11*t^3 + 5*q^11*t^4 + 4*q^13*t^4 + 3*q^13*t^5 + 
     5*q^15*t^5 + 3*q^15*t^6 + 3*q^17*t^6 + q^17*t^7 + 3*q^19*t^7 + q^21*t^8
 
Kh[Knot[10, 158]] = 5/q + 4*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 1/(q^5*t^3) + 
     4/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 4/(q*t) + 4*q*t + 4*q^3*t + 
     2*q^3*t^2 + 4*q^5*t^2 + 2*q^5*t^3 + 2*q^7*t^3 + 2*q^9*t^4
 
Kh[Knot[10, 159]] = 2/q^3 + 3/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 3/(q^13*t^5) + 2/(q^11*t^5) + 3/(q^11*t^4) + 
     3/(q^9*t^4) + 4/(q^9*t^3) + 3/(q^7*t^3) + 3/(q^7*t^2) + 4/(q^5*t^2) + 
     2/(q^5*t) + 3/(q^3*t) + q*t
 
Kh[Knot[10, 160]] = 2*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 2*q^5*t + 
     q^7*t + 2*q^7*t^2 + 2*q^9*t^2 + q^9*t^3 + 2*q^11*t^3 + 2*q^11*t^4 + 
     q^13*t^4 + 2*q^15*t^5
 
Kh[Knot[10, 161]] = q^(-7) + q^(-5) + 1/(q^23*t^9) + 1/(q^19*t^8) + 
     1/(q^19*t^7) + 1/(q^17*t^6) + 1/(q^15*t^6) + 1/(q^17*t^5) + 
     1/(q^15*t^5) + 1/(q^13*t^5) + 2/(q^13*t^4) + 1/(q^11*t^4) + 
     1/(q^13*t^3) + 1/(q^9*t^3) + 1/(q^9*t^2)
 
Kh[Knot[10, 162]] = 2/q^3 + 4/q + 1/(q^15*t^6) + 1/(q^13*t^5) + 
     1/(q^11*t^5) + 3/(q^11*t^4) + 1/(q^9*t^4) + 3/(q^9*t^3) + 3/(q^7*t^3) + 
     3/(q^7*t^2) + 3/(q^5*t^2) + 3/(q^5*t) + 3/(q^3*t) + (2*t)/q + q*t + 
     2*q^3*t^2
 
Kh[Knot[10, 163]] = 5*q + 4*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 
     3/(q*t) + (3*q)/t + 5*q^3*t + 4*q^5*t + 4*q^5*t^2 + 5*q^7*t^2 + 
     3*q^7*t^3 + 4*q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[10, 164]] = 4/q + 5*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 
     3/(q^7*t^3) + 2/(q^5*t^3) + 4/(q^5*t^2) + 3/(q^3*t^2) + 4/(q^3*t) + 
     4/(q*t) + 3*q*t + 3*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + 2*q^7*t^3
 
Kh[Knot[10, 165]] = 2*q + q^3 + 3*q^3*t + q^5*t + 3*q^5*t^2 + 3*q^7*t^2 + 
     3*q^7*t^3 + 3*q^9*t^3 + 4*q^9*t^4 + 3*q^11*t^4 + 2*q^11*t^5 + 
     4*q^13*t^5 + 2*q^13*t^6 + 2*q^15*t^6 + q^15*t^7 + 2*q^17*t^7 + q^19*t^8

Kh[Knot[3, 1], Modulus -> 2] = q^(-3) + q^(-1) + 1/(q^9*t^3) + 1/(q^7*t^3) + 
     1/(q^7*t^2) + 1/(q^5*t^2)
 
Kh[Knot[4, 1], Modulus -> 2] = q^(-1) + q + 1/(q^5*t^2) + 1/(q^3*t^2) + 
     1/(q^3*t) + 1/(q*t) + q*t + q^3*t + q^3*t^2 + q^5*t^2
 
Kh[Knot[5, 1], Modulus -> 2] = q^(-5) + q^(-3) + 1/(q^15*t^5) + 
     1/(q^13*t^5) + 1/(q^13*t^4) + 1/(q^11*t^4) + 1/(q^11*t^3) + 
     1/(q^9*t^3) + 1/(q^9*t^2) + 1/(q^7*t^2)
 
Kh[Knot[5, 2], Modulus -> 2] = q^(-3) + q^(-1) + 1/(q^13*t^5) + 
     1/(q^11*t^5) + 1/(q^11*t^4) + 1/(q^9*t^4) + 1/(q^9*t^3) + 1/(q^7*t^3) + 
     2/(q^7*t^2) + 2/(q^5*t^2) + 1/(q^5*t) + 1/(q^3*t)
 
Kh[Knot[6, 1], Modulus -> 2] = 2/q + 2*q + 1/(q^9*t^4) + 1/(q^7*t^4) + 
     1/(q^7*t^3) + 1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 2/(q^3*t) + 
     2/(q*t) + q*t + q^3*t + q^3*t^2 + q^5*t^2
 
Kh[Knot[6, 2], Modulus -> 2] = 2/q^3 + 2/q + 1/(q^11*t^4) + 1/(q^9*t^4) + 
     2/(q^9*t^3) + 2/(q^7*t^3) + 2/(q^7*t^2) + 2/(q^5*t^2) + 2/(q^5*t) + 
     2/(q^3*t) + t/q + q*t + q*t^2 + q^3*t^2
 
Kh[Knot[6, 3], Modulus -> 2] = 3/q + 3*q + 1/(q^7*t^3) + 1/(q^5*t^3) + 
     2/(q^5*t^2) + 2/(q^3*t^2) + 2/(q^3*t) + 2/(q*t) + 2*q*t + 2*q^3*t + 
     2*q^3*t^2 + 2*q^5*t^2 + q^5*t^3 + q^7*t^3
 
Kh[Knot[7, 1], Modulus -> 2] = q^(-7) + q^(-5) + 1/(q^21*t^7) + 
     1/(q^19*t^7) + 1/(q^19*t^6) + 1/(q^17*t^6) + 1/(q^17*t^5) + 
     1/(q^15*t^5) + 1/(q^15*t^4) + 1/(q^13*t^4) + 1/(q^13*t^3) + 
     1/(q^11*t^3) + 1/(q^11*t^2) + 1/(q^9*t^2)
 
Kh[Knot[7, 2], Modulus -> 2] = q^(-3) + q^(-1) + 1/(q^17*t^7) + 
     1/(q^15*t^7) + 1/(q^15*t^6) + 1/(q^13*t^6) + 1/(q^13*t^5) + 
     1/(q^11*t^5) + 2/(q^11*t^4) + 2/(q^9*t^4) + 2/(q^9*t^3) + 2/(q^7*t^3) + 
     2/(q^7*t^2) + 2/(q^5*t^2) + 1/(q^5*t) + 1/(q^3*t)
 
Kh[Knot[7, 3], Modulus -> 2] = q^3 + q^5 + q^5*t + q^7*t + 2*q^7*t^2 + 
     2*q^9*t^2 + 2*q^9*t^3 + 2*q^11*t^3 + 3*q^11*t^4 + 3*q^13*t^4 + 
     2*q^13*t^5 + 2*q^15*t^5 + q^15*t^6 + q^17*t^6 + q^17*t^7 + q^19*t^7
 
Kh[Knot[7, 4], Modulus -> 2] = q + q^3 + 2*q^3*t + 2*q^5*t + 3*q^5*t^2 + 
     3*q^7*t^2 + 2*q^7*t^3 + 2*q^9*t^3 + 3*q^9*t^4 + 3*q^11*t^4 + 
     2*q^11*t^5 + 2*q^13*t^5 + q^13*t^6 + q^15*t^6 + q^15*t^7 + q^17*t^7
 
Kh[Knot[7, 5], Modulus -> 2] = q^(-5) + q^(-3) + 1/(q^19*t^7) + 
     1/(q^17*t^7) + 2/(q^17*t^6) + 2/(q^15*t^6) + 3/(q^15*t^5) + 
     3/(q^13*t^5) + 3/(q^13*t^4) + 3/(q^11*t^4) + 3/(q^11*t^3) + 
     3/(q^9*t^3) + 3/(q^9*t^2) + 3/(q^7*t^2) + 1/(q^7*t) + 1/(q^5*t)
 
Kh[Knot[7, 6], Modulus -> 2] = 3/q^3 + 3/q + 1/(q^13*t^5) + 1/(q^11*t^5) + 
     2/(q^11*t^4) + 2/(q^9*t^4) + 3/(q^9*t^3) + 3/(q^7*t^3) + 4/(q^7*t^2) + 
     4/(q^5*t^2) + 3/(q^5*t) + 3/(q^3*t) + (2*t)/q + 2*q*t + q*t^2 + q^3*t^2
 
Kh[Knot[7, 7], Modulus -> 2] = 4/q + 4*q + 1/(q^7*t^3) + 1/(q^5*t^3) + 
     3/(q^5*t^2) + 3/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 4*q*t + 4*q^3*t + 
     3*q^3*t^2 + 3*q^5*t^2 + 2*q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + q^9*t^4

KnotSignature[Knot[3, 1]] = -2
KnotSignature[Knot[4, 1]] = 0
KnotSignature[Knot[5, 1]] = -4
KnotSignature[Knot[5, 2]] = -2
KnotSignature[Knot[6, 1]] = 0
KnotSignature[Knot[6, 2]] = -2
KnotSignature[Knot[6, 3]] = 0
KnotSignature[Knot[7, 1]] = -6
KnotSignature[Knot[7, 2]] = -2
KnotSignature[Knot[7, 3]] = 4
KnotSignature[Knot[7, 4]] = 2
KnotSignature[Knot[7, 5]] = -4
KnotSignature[Knot[7, 6]] = -2
KnotSignature[Knot[7, 7]] = 0
KnotSignature[Knot[8, 1]] = 0
KnotSignature[Knot[8, 2]] = -4
KnotSignature[Knot[8, 3]] = 0
KnotSignature[Knot[8, 4]] = -2
KnotSignature[Knot[8, 5]] = 4
KnotSignature[Knot[8, 6]] = -2
KnotSignature[Knot[8, 7]] = 2
KnotSignature[Knot[8, 8]] = 0
KnotSignature[Knot[8, 9]] = 0
KnotSignature[Knot[8, 10]] = 2
KnotSignature[Knot[8, 11]] = -2
KnotSignature[Knot[8, 12]] = 0
KnotSignature[Knot[8, 13]] = 0
KnotSignature[Knot[8, 14]] = -2
KnotSignature[Knot[8, 15]] = -4
KnotSignature[Knot[8, 16]] = -2
KnotSignature[Knot[8, 17]] = 0
KnotSignature[Knot[8, 18]] = 0
KnotSignature[Knot[8, 19]] = 6
KnotSignature[Knot[8, 20]] = 0
KnotSignature[Knot[8, 21]] = -2
KnotSignature[Knot[9, 1]] = -8
KnotSignature[Knot[9, 2]] = -2
KnotSignature[Knot[9, 3]] = 6
KnotSignature[Knot[9, 4]] = -4
KnotSignature[Knot[9, 5]] = 2
KnotSignature[Knot[9, 6]] = -6
KnotSignature[Knot[9, 7]] = -4
KnotSignature[Knot[9, 8]] = -2
KnotSignature[Knot[9, 9]] = -6
KnotSignature[Knot[9, 10]] = 4
KnotSignature[Knot[9, 11]] = 4
KnotSignature[Knot[9, 12]] = -2
KnotSignature[Knot[9, 13]] = 4
KnotSignature[Knot[9, 14]] = 0
KnotSignature[Knot[9, 15]] = 2
KnotSignature[Knot[9, 16]] = 6
KnotSignature[Knot[9, 17]] = -2
KnotSignature[Knot[9, 18]] = -4
KnotSignature[Knot[9, 19]] = 0
KnotSignature[Knot[9, 20]] = -4
KnotSignature[Knot[9, 21]] = 2
KnotSignature[Knot[9, 22]] = 2
KnotSignature[Knot[9, 23]] = -4
KnotSignature[Knot[9, 24]] = 0
KnotSignature[Knot[9, 25]] = -2
KnotSignature[Knot[9, 26]] = 2
KnotSignature[Knot[9, 27]] = 0
KnotSignature[Knot[9, 28]] = -2
KnotSignature[Knot[9, 29]] = -2
KnotSignature[Knot[9, 30]] = 0
KnotSignature[Knot[9, 31]] = -2
KnotSignature[Knot[9, 32]] = 2
KnotSignature[Knot[9, 33]] = 0
KnotSignature[Knot[9, 34]] = 0
KnotSignature[Knot[9, 35]] = -2
KnotSignature[Knot[9, 36]] = 4
KnotSignature[Knot[9, 37]] = 0
KnotSignature[Knot[9, 38]] = -4
KnotSignature[Knot[9, 39]] = 2
KnotSignature[Knot[9, 40]] = -2
KnotSignature[Knot[9, 41]] = 0
KnotSignature[Knot[9, 42]] = 2
KnotSignature[Knot[9, 43]] = 4
KnotSignature[Knot[9, 44]] = 0
KnotSignature[Knot[9, 45]] = -2
KnotSignature[Knot[9, 46]] = 0
KnotSignature[Knot[9, 47]] = 2
KnotSignature[Knot[9, 48]] = 2
KnotSignature[Knot[9, 49]] = 4
KnotSignature[Knot[10, 1]] = 0
KnotSignature[Knot[10, 2]] = -6
KnotSignature[Knot[10, 3]] = 0
KnotSignature[Knot[10, 4]] = 2
KnotSignature[Knot[10, 5]] = 4
KnotSignature[Knot[10, 6]] = -4
KnotSignature[Knot[10, 7]] = -2
KnotSignature[Knot[10, 8]] = -4
KnotSignature[Knot[10, 9]] = 2
KnotSignature[Knot[10, 10]] = 0
KnotSignature[Knot[10, 11]] = -2
KnotSignature[Knot[10, 12]] = 2
KnotSignature[Knot[10, 13]] = 0
KnotSignature[Knot[10, 14]] = -4
KnotSignature[Knot[10, 15]] = 2
KnotSignature[Knot[10, 16]] = 2
KnotSignature[Knot[10, 17]] = 0
KnotSignature[Knot[10, 18]] = -2
KnotSignature[Knot[10, 19]] = -2
KnotSignature[Knot[10, 20]] = -2
KnotSignature[Knot[10, 21]] = -4
KnotSignature[Knot[10, 22]] = 0
KnotSignature[Knot[10, 23]] = 2
KnotSignature[Knot[10, 24]] = -2
KnotSignature[Knot[10, 25]] = -4
KnotSignature[Knot[10, 26]] = 0
KnotSignature[Knot[10, 27]] = -2
KnotSignature[Knot[10, 28]] = 0
KnotSignature[Knot[10, 29]] = -2
KnotSignature[Knot[10, 30]] = -2
KnotSignature[Knot[10, 31]] = 0
KnotSignature[Knot[10, 32]] = 0
KnotSignature[Knot[10, 33]] = 0
KnotSignature[Knot[10, 34]] = 0
KnotSignature[Knot[10, 35]] = 0
KnotSignature[Knot[10, 36]] = -2
KnotSignature[Knot[10, 37]] = 0
KnotSignature[Knot[10, 38]] = -2
KnotSignature[Knot[10, 39]] = -4
KnotSignature[Knot[10, 40]] = 2
KnotSignature[Knot[10, 41]] = -2
KnotSignature[Knot[10, 42]] = 0
KnotSignature[Knot[10, 43]] = 0
KnotSignature[Knot[10, 44]] = -2
KnotSignature[Knot[10, 45]] = 0
KnotSignature[Knot[10, 46]] = 6
KnotSignature[Knot[10, 47]] = 4
KnotSignature[Knot[10, 48]] = 0
KnotSignature[Knot[10, 49]] = -6
KnotSignature[Knot[10, 50]] = 4
KnotSignature[Knot[10, 51]] = 2
KnotSignature[Knot[10, 52]] = 2
KnotSignature[Knot[10, 53]] = -4
KnotSignature[Knot[10, 54]] = 2
KnotSignature[Knot[10, 55]] = -4
KnotSignature[Knot[10, 56]] = 4
KnotSignature[Knot[10, 57]] = 2
KnotSignature[Knot[10, 58]] = 0
KnotSignature[Knot[10, 59]] = 2
KnotSignature[Knot[10, 60]] = 0
KnotSignature[Knot[10, 61]] = 4
KnotSignature[Knot[10, 62]] = 4
KnotSignature[Knot[10, 63]] = -4
KnotSignature[Knot[10, 64]] = 2
KnotSignature[Knot[10, 65]] = 2
KnotSignature[Knot[10, 66]] = -6
KnotSignature[Knot[10, 67]] = -2
KnotSignature[Knot[10, 68]] = 0
KnotSignature[Knot[10, 69]] = 2
KnotSignature[Knot[10, 70]] = 2
KnotSignature[Knot[10, 71]] = 0
KnotSignature[Knot[10, 72]] = 4
KnotSignature[Knot[10, 73]] = -2
KnotSignature[Knot[10, 74]] = -2
KnotSignature[Knot[10, 75]] = 0
KnotSignature[Knot[10, 76]] = 4
KnotSignature[Knot[10, 77]] = 2
KnotSignature[Knot[10, 78]] = -4
KnotSignature[Knot[10, 79]] = 0
KnotSignature[Knot[10, 80]] = -6
KnotSignature[Knot[10, 81]] = 0
KnotSignature[Knot[10, 82]] = -2
KnotSignature[Knot[10, 83]] = 2
KnotSignature[Knot[10, 84]] = 2
KnotSignature[Knot[10, 85]] = -4
KnotSignature[Knot[10, 86]] = 0
KnotSignature[Knot[10, 87]] = 0
KnotSignature[Knot[10, 88]] = 0
KnotSignature[Knot[10, 89]] = -2
KnotSignature[Knot[10, 90]] = 0
KnotSignature[Knot[10, 91]] = 0
KnotSignature[Knot[10, 92]] = 4
KnotSignature[Knot[10, 93]] = -2
KnotSignature[Knot[10, 94]] = 2
KnotSignature[Knot[10, 95]] = 2
KnotSignature[Knot[10, 96]] = 0
KnotSignature[Knot[10, 97]] = 2
KnotSignature[Knot[10, 98]] = -4
KnotSignature[Knot[10, 99]] = 0
KnotSignature[Knot[10, 100]] = -4
KnotSignature[Knot[10, 101]] = 4
KnotSignature[Knot[10, 102]] = 0
KnotSignature[Knot[10, 103]] = -2
KnotSignature[Knot[10, 104]] = 0
KnotSignature[Knot[10, 105]] = 2
KnotSignature[Knot[10, 106]] = 2
KnotSignature[Knot[10, 107]] = 0
KnotSignature[Knot[10, 108]] = 2
KnotSignature[Knot[10, 109]] = 0
KnotSignature[Knot[10, 110]] = -2
KnotSignature[Knot[10, 111]] = 4
KnotSignature[Knot[10, 112]] = -2
KnotSignature[Knot[10, 113]] = 2
KnotSignature[Knot[10, 114]] = 0
KnotSignature[Knot[10, 115]] = 0
KnotSignature[Knot[10, 116]] = -2
KnotSignature[Knot[10, 117]] = 2
KnotSignature[Knot[10, 118]] = 0
KnotSignature[Knot[10, 119]] = 0
KnotSignature[Knot[10, 120]] = -4
KnotSignature[Knot[10, 121]] = -2
KnotSignature[Knot[10, 122]] = 0
KnotSignature[Knot[10, 123]] = 0
KnotSignature[Knot[10, 124]] = 8
KnotSignature[Knot[10, 125]] = 2
KnotSignature[Knot[10, 126]] = -2
KnotSignature[Knot[10, 127]] = -4
KnotSignature[Knot[10, 128]] = 6
KnotSignature[Knot[10, 129]] = 0
KnotSignature[Knot[10, 130]] = 0
KnotSignature[Knot[10, 131]] = -2
KnotSignature[Knot[10, 132]] = 0
KnotSignature[Knot[10, 133]] = -2
KnotSignature[Knot[10, 134]] = 6
KnotSignature[Knot[10, 135]] = 0
KnotSignature[Knot[10, 136]] = 2
KnotSignature[Knot[10, 137]] = 0
KnotSignature[Knot[10, 138]] = 2
KnotSignature[Knot[10, 139]] = 6
KnotSignature[Knot[10, 140]] = 0
KnotSignature[Knot[10, 141]] = 0
KnotSignature[Knot[10, 142]] = 6
KnotSignature[Knot[10, 143]] = -2
KnotSignature[Knot[10, 144]] = -2
KnotSignature[Knot[10, 145]] = -2
KnotSignature[Knot[10, 146]] = 0
KnotSignature[Knot[10, 147]] = 2
KnotSignature[Knot[10, 148]] = -2
KnotSignature[Knot[10, 149]] = -4
KnotSignature[Knot[10, 150]] = 4
KnotSignature[Knot[10, 151]] = 2
KnotSignature[Knot[10, 152]] = -6
KnotSignature[Knot[10, 153]] = 0
KnotSignature[Knot[10, 154]] = 4
KnotSignature[Knot[10, 155]] = 0
KnotSignature[Knot[10, 156]] = -2
KnotSignature[Knot[10, 157]] = 4
KnotSignature[Knot[10, 158]] = 0
KnotSignature[Knot[10, 159]] = -2
KnotSignature[Knot[10, 160]] = 4
KnotSignature[Knot[10, 161]] = -4
KnotSignature[Knot[10, 162]] = -2
KnotSignature[Knot[10, 163]] = 2
KnotSignature[Knot[10, 164]] = 0
KnotSignature[Knot[10, 165]] = 2

(* Data from ~/projects/Categorification/011114.nb: *)
Kh[HopfLink] = 1 + q^2 + q^4*t^2 + q^6*t^2
Kh[Link[4, 2, 1]] = q^(-4) + q^(-2) + 1/(q^12*t^4) + 1/(q^10*t^4) +
  1/(q^10*t^3) + 1/(q^6*t^2)
Kh[Link[5, 2, 1]] = 2 + 2/q^2 + 1/(q^8*t^3) + 1/(q^6*t^2) + 1/(q^4*t^2) +
  1/(q^2*t) + t + q^4*t^2
Kh[Link[6, 2, 1]] = q^(-6) + q^(-4) + 1/(q^18*t^6) + 1/(q^16*t^6) +
  1/(q^16*t^5) + 1/(q^12*t^4) + 1/(q^12*t^3) + 1/(q^8*t^2)
Kh[Link[6, 2, 2]] = q^2 + q^4 + q^4*t + q^6*t^2 + q^8*t^2 + q^8*t^3 +
  q^10*t^3 + q^10*t^4 + q^12*t^4 + q^14*t^5 + q^14*t^6 + q^16*t^6
Kh[Link[6, 2, 3]] = q^(-4) + q^(-2) + 1/(q^16*t^6) + 1/(q^14*t^5) +
  1/(q^12*t^5) + 1/(q^12*t^4) + 2/(q^10*t^4) + 2/(q^10*t^3) +
  1/(q^8*t^2) + 2/(q^6*t^2) + 1/(q^4*t)
Kh[Link[6, 3, 1]] = q^(-3) + q^(-1) + 1/(q^15*t^6) + 1/(q^11*t^5) +
  3/(q^11*t^4) + 3/(q^9*t^4) + 1/(q^9*t^3) + 2/(q^7*t^2) + 1/(q^5*t^2) +
  2/(q^3*t)
Kh[BorromeanLink] = 4/q + 4*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) +
  2/(q*t) + 2*q*t + q^3*t^2 + 2*q^5*t^2 + q^7*t^3
Kh[Link[6, 3, 3]] = q^3 + q^5 + q^7*t^2 + q^11*t^3 + q^9*t^4 + 3*q^11*t^4 +
  2*q^13*t^4

Kh[Knot[Alternating, 11, 1]] = 10*q + 8*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 7/(q*t) + (5*q)/t + 11*q^3*t + 
     9*q^5*t + 10*q^5*t^2 + 11*q^7*t^2 + 8*q^7*t^3 + 10*q^9*t^3 + 6*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 2]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + q^3/t + 
     8*q^5*t + 5*q^7*t + 11*q^7*t^2 + 8*q^9*t^2 + 11*q^9*t^3 + 11*q^11*t^3 + 
     11*q^11*t^4 + 11*q^13*t^4 + 9*q^13*t^5 + 11*q^15*t^5 + 6*q^15*t^6 + 
     9*q^17*t^6 + 3*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 3]] = 8/q^3 + 9/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 9/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 9/(q^5*t^2) + 
     8/(q^5*t) + 10/(q^3*t) + (5*t)/q + 7*q*t + 2*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 4]] = 7/q + 8*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 4/(q^11*t^5) + 2/(q^9*t^5) + 6/(q^9*t^4) + 4/(q^7*t^4) + 
     7/(q^7*t^3) + 6/(q^5*t^3) + 8/(q^5*t^2) + 7/(q^3*t^2) + 7/(q^3*t) + 
     8/(q*t) + 4*q*t + 6*q^3*t + 2*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     2*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 5]] = 10/q + 11*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 5/(q^5*t^3) + 
     10/(q^5*t^2) + 7/(q^3*t^2) + 10/(q^3*t) + 10/(q*t) + 9*q*t + 9*q^3*t + 
     5*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 6]] = 11*q + 8*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 7/(q*t) + (5*q)/t + 11*q^3*t + 
     10*q^5*t + 11*q^5*t^2 + 11*q^7*t^2 + 9*q^7*t^3 + 11*q^9*t^3 + 
     6*q^9*t^4 + 9*q^11*t^4 + 4*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     4*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 7]] = 6/q^3 + 8/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 4/(q^13*t^5) + 2/(q^11*t^5) + 6/(q^11*t^4) + 
     4/(q^9*t^4) + 7/(q^9*t^3) + 6/(q^7*t^3) + 8/(q^7*t^2) + 7/(q^5*t^2) + 
     7/(q^5*t) + 8/(q^3*t) + (4*t)/q + 5*q*t + 2*q*t^2 + 4*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 8]] = 8/q + 10*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 4/(q^11*t^5) + 2/(q^9*t^5) + 7/(q^9*t^4) + 4/(q^7*t^4) + 
     8/(q^7*t^3) + 7/(q^5*t^3) + 10/(q^5*t^2) + 8/(q^3*t^2) + 9/(q^3*t) + 
     10/(q*t) + 6*q*t + 7*q^3*t + 3*q^3*t^2 + 6*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 9]] = 5*q^3 + 4*q^5 + 1/(q^5*t^4) + 1/(q^3*t^3) + 
     1/(q*t^3) + 3/(q*t^2) + q/t^2 + (3*q)/t + (3*q^3)/t + 5*q^5*t + 
     4*q^7*t + 5*q^7*t^2 + 5*q^9*t^2 + 4*q^9*t^3 + 5*q^11*t^3 + 3*q^11*t^4 + 
     4*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + 2*q^17*t^6 + q^19*t^7
 
Kh[Knot[Alternating, 11, 10]] = 9*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 9*q^3*t + 
     8*q^5*t + 8*q^5*t^2 + 9*q^7*t^2 + 7*q^7*t^3 + 8*q^9*t^3 + 4*q^9*t^4 + 
     7*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 11]] = 10/q + 9*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 4/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 4/(q^3*t^2) + 
     8/(q^3*t) + 7/(q*t) + 9*q*t + 9*q^3*t + 7*q^3*t^2 + 9*q^5*t^2 + 
     5*q^5*t^3 + 7*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 12]] = 8*q + 6*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 1/(q*t^2) + 5/(q*t) + (4*q)/t + 9*q^3*t + 
     7*q^5*t + 8*q^5*t^2 + 9*q^7*t^2 + 7*q^7*t^3 + 8*q^9*t^3 + 5*q^9*t^4 + 
     7*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 13]] = 5/q + 4*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^3) + 3/(q^5*t^2) + 1/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 5*q*t + 
     4*q^3*t + 4*q^3*t^2 + 5*q^5*t^2 + 4*q^5*t^3 + 4*q^7*t^3 + 2*q^7*t^4 + 
     4*q^9*t^4 + 2*q^9*t^5 + 2*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 14]] = 12/q + 11*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 2/(q^5*t^3) + 8/(q^5*t^2) + 6/(q^3*t^2) + 
     10/(q^3*t) + 8/(q*t) + 10*q*t + 11*q^3*t + 9*q^3*t^2 + 10*q^5*t^2 + 
     5*q^5*t^3 + 9*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 15]] = 8/q^3 + 10/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 
     8/(q^7*t^2) + 7/(q^5*t^2) + 9/(q^5*t) + 8/(q^3*t) + (7*t)/q + 7*q*t + 
     4*q*t^2 + 7*q^3*t^2 + 2*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 16]] = 8/q + 10*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 5/(q^5*t^3) + 
     8/(q^5*t^2) + 6/(q^3*t^2) + 9/(q^3*t) + 8/(q*t) + 7*q*t + 7*q^3*t + 
     4*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 17]] = 10*q + 8*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 2/(q*t^2) + 7/(q*t) + (6*q)/t + 11*q^3*t + 
     9*q^5*t + 9*q^5*t^2 + 11*q^7*t^2 + 8*q^7*t^3 + 9*q^9*t^3 + 5*q^9*t^4 + 
     8*q^11*t^4 + 2*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 18]] = 8*q + 6*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 5/(q*t) + (2*q)/t + 10*q^3*t + 7*q^5*t + 11*q^5*t^2 + 
     10*q^7*t^2 + 9*q^7*t^3 + 11*q^9*t^3 + 9*q^9*t^4 + 9*q^11*t^4 + 
     5*q^11*t^5 + 9*q^13*t^5 + 3*q^13*t^6 + 5*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 19]] = 13*q + 10*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 7/(q^3*t^2) + 3/(q*t^2) + 9/(q*t) + (7*q)/t + 13*q^3*t + 
     12*q^5*t + 12*q^5*t^2 + 13*q^7*t^2 + 10*q^7*t^3 + 12*q^9*t^3 + 
     6*q^9*t^4 + 10*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 20]] = 5*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     6*q^5*t + 4*q^7*t + 9*q^7*t^2 + 6*q^9*t^2 + 9*q^9*t^3 + 9*q^11*t^3 + 
     9*q^11*t^4 + 9*q^13*t^4 + 8*q^13*t^5 + 9*q^15*t^5 + 5*q^15*t^6 + 
     8*q^17*t^6 + 3*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 21]] = 4*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + q/t + 
     4*q^3*t + 3*q^5*t + 6*q^5*t^2 + 4*q^7*t^2 + 6*q^7*t^3 + 6*q^9*t^3 + 
     5*q^9*t^4 + 6*q^11*t^4 + 5*q^11*t^5 + 5*q^13*t^5 + 3*q^13*t^6 + 
     5*q^15*t^6 + 2*q^15*t^7 + 3*q^17*t^7 + q^17*t^8 + 2*q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 22]] = 7*q^3 + 5*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (4*q)/t + (2*q^3)/t + 7*q^5*t + 6*q^7*t + 9*q^7*t^2 + 
     7*q^9*t^2 + 7*q^9*t^3 + 9*q^11*t^3 + 7*q^11*t^4 + 7*q^13*t^4 + 
     4*q^13*t^5 + 7*q^15*t^5 + 2*q^15*t^6 + 4*q^17*t^6 + q^17*t^7 + 
     2*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 23]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 4/(q*t) + (2*q)/t + 8*q^3*t + 6*q^5*t + 9*q^5*t^2 + 
     8*q^7*t^2 + 7*q^7*t^3 + 9*q^9*t^3 + 7*q^9*t^4 + 7*q^11*t^4 + 
     4*q^11*t^5 + 7*q^13*t^5 + 2*q^13*t^6 + 4*q^15*t^6 + q^15*t^7 + 
     2*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 24]] = 14/q + 13*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 7/(q^3*t^2) + 
     12/(q^3*t) + 10/(q*t) + 12*q*t + 13*q^3*t + 10*q^3*t^2 + 12*q^5*t^2 + 
     6*q^5*t^3 + 10*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 25]] = 13*q + 10*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 7/(q^3*t^2) + 3/(q*t^2) + 9/(q*t) + (7*q)/t + 13*q^3*t + 
     12*q^5*t + 12*q^5*t^2 + 13*q^7*t^2 + 10*q^7*t^3 + 12*q^9*t^3 + 
     6*q^9*t^4 + 10*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 26]] = 14/q + 13*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 7/(q^3*t^2) + 
     12/(q^3*t) + 10/(q*t) + 12*q*t + 13*q^3*t + 10*q^3*t^2 + 12*q^5*t^2 + 
     6*q^5*t^3 + 10*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 27]] = 6/q^3 + 10/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 6/(q^15*t^6) + 3/(q^13*t^6) + 9/(q^13*t^5) + 
     6/(q^11*t^5) + 11/(q^11*t^4) + 9/(q^9*t^4) + 12/(q^9*t^3) + 
     11/(q^7*t^3) + 11/(q^7*t^2) + 12/(q^5*t^2) + 9/(q^5*t) + 11/(q^3*t) + 
     (3*t)/q + 5*q*t + q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 28]] = 10/q + 11*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 5/(q^5*t^3) + 
     9/(q^5*t^2) + 7/(q^3*t^2) + 10/(q^3*t) + 9/(q*t) + 8*q*t + 9*q^3*t + 
     5*q^3*t^2 + 8*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 29]] = 9/q^3 + 10/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 
     9/(q^7*t^2) + 7/(q^5*t^2) + 9/(q^5*t) + 9/(q^3*t) + (8*t)/q + 8*q*t + 
     4*q*t^2 + 8*q^3*t^2 + 3*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 3*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 30]] = 13/q + 12*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 6/(q^3*t^2) + 
     11/(q^3*t) + 10/(q*t) + 12*q*t + 12*q^3*t + 9*q^3*t^2 + 12*q^5*t^2 + 
     6*q^5*t^3 + 9*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 31]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + q^3/t + 
     7*q^5*t + 5*q^7*t + 10*q^7*t^2 + 7*q^9*t^2 + 10*q^9*t^3 + 10*q^11*t^3 + 
     10*q^11*t^4 + 10*q^13*t^4 + 8*q^13*t^5 + 10*q^15*t^5 + 5*q^15*t^6 + 
     8*q^17*t^6 + 3*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 32]] = 9*q + 7*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 6/(q*t) + (3*q)/t + 11*q^3*t + 8*q^5*t + 12*q^5*t^2 + 
     11*q^7*t^2 + 10*q^7*t^3 + 12*q^9*t^3 + 9*q^9*t^4 + 10*q^11*t^4 + 
     5*q^11*t^5 + 9*q^13*t^5 + 3*q^13*t^6 + 5*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 33]] = 7/q^3 + 9/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 
     7/(q^7*t^2) + 6/(q^5*t^2) + 8/(q^5*t) + 7/(q^3*t) + (6*t)/q + 6*q*t + 
     4*q*t^2 + 6*q^3*t^2 + 2*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 34]] = 10*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 10*q^3*t + 
     9*q^5*t + 9*q^5*t^2 + 10*q^7*t^2 + 8*q^7*t^3 + 9*q^9*t^3 + 5*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 35]] = 11/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 5/(q^3*t^2) + 
     9/(q^3*t) + 7/(q*t) + 9*q*t + 10*q^3*t + 8*q^3*t^2 + 9*q^5*t^2 + 
     5*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 36]] = 10/q + 11*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 3/(q^7*t^4) + 8/(q^7*t^3) + 5/(q^5*t^3) + 
     9/(q^5*t^2) + 8/(q^3*t^2) + 10/(q^3*t) + 9/(q*t) + 7*q*t + 9*q^3*t + 
     5*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 37]] = 8/q + 6*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 5/(q^5*t^2) + 2/(q^3*t^2) + 5/(q^3*t) + 5/(q*t) + 8*q*t + 
     7*q^3*t + 6*q^3*t^2 + 8*q^5*t^2 + 6*q^5*t^3 + 6*q^7*t^3 + 3*q^7*t^4 + 
     6*q^9*t^4 + 2*q^9*t^5 + 3*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 38]] = 9/q + 11*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 5/(q^5*t^3) + 
     9/(q^5*t^2) + 7/(q^3*t^2) + 10/(q^3*t) + 9/(q*t) + 8*q*t + 8*q^3*t + 
     5*q^3*t^2 + 8*q^5*t^2 + 2*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 39]] = 8/q + 7*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 5/(q^5*t^2) + 2/(q^3*t^2) + 6/(q^3*t) + 5/(q*t) + 9*q*t + 
     7*q^3*t + 7*q^3*t^2 + 9*q^5*t^2 + 6*q^5*t^3 + 7*q^7*t^3 + 4*q^7*t^4 + 
     6*q^9*t^4 + 2*q^9*t^5 + 4*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 40]] = 6*q^3 + 4*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (3*q)/t + (2*q^3)/t + 6*q^5*t + 5*q^7*t + 8*q^7*t^2 + 
     6*q^9*t^2 + 6*q^9*t^3 + 8*q^11*t^3 + 6*q^11*t^4 + 6*q^13*t^4 + 
     4*q^13*t^5 + 6*q^15*t^5 + 2*q^15*t^6 + 4*q^17*t^6 + q^17*t^7 + 
     2*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 41]] = 8*q + 6*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 5/(q*t) + (3*q)/t + 9*q^3*t + 7*q^5*t + 10*q^5*t^2 + 
     9*q^7*t^2 + 8*q^7*t^3 + 10*q^9*t^3 + 7*q^9*t^4 + 8*q^11*t^4 + 
     4*q^11*t^5 + 7*q^13*t^5 + 2*q^13*t^6 + 4*q^15*t^6 + q^15*t^7 + 
     2*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 42]] = 9*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 9*q^3*t + 
     8*q^5*t + 8*q^5*t^2 + 9*q^7*t^2 + 7*q^7*t^3 + 8*q^9*t^3 + 4*q^9*t^4 + 
     7*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 43]] = q^5 + q^7 + 3*q^7*t + 6*q^9*t^2 + 
     3*q^11*t^2 + 7*q^11*t^3 + 6*q^13*t^3 + 12*q^13*t^4 + 7*q^15*t^4 + 
     10*q^15*t^5 + 12*q^17*t^5 + 11*q^17*t^6 + 10*q^19*t^6 + 9*q^19*t^7 + 
     11*q^21*t^7 + 5*q^21*t^8 + 9*q^23*t^8 + 3*q^23*t^9 + 5*q^25*t^9 + 
     q^25*t^10 + 3*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 44]] = 11/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 6/(q^3*t^2) + 
     9/(q^3*t) + 7/(q*t) + 8*q*t + 10*q^3*t + 8*q^3*t^2 + 8*q^5*t^2 + 
     4*q^5*t^3 + 8*q^7*t^3 + 2*q^7*t^4 + 4*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 45]] = 7*q + 5*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 1/(q*t^2) + 4/(q*t) + (4*q)/t + 8*q^3*t + 
     6*q^5*t + 6*q^5*t^2 + 8*q^7*t^2 + 6*q^7*t^3 + 6*q^9*t^3 + 4*q^9*t^4 + 
     6*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 46]] = 8*q + 7*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 4/(q^5*t^3) + 2/(q^3*t^3) + 5/(q^3*t^2) + 4/(q*t^2) + 
     6/(q*t) + (5*q)/t + 6*q^3*t + 7*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 
     3*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 47]] = 11/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 6/(q^3*t^2) + 
     9/(q^3*t) + 7/(q*t) + 8*q*t + 10*q^3*t + 8*q^3*t^2 + 8*q^5*t^2 + 
     4*q^5*t^3 + 8*q^7*t^3 + 2*q^7*t^4 + 4*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 48]] = 3/q^5 + 5/q^3 + 1/(q^23*t^9) + 2/(q^21*t^8) + 
     1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 7/(q^17*t^6) + 
     5/(q^15*t^6) + 9/(q^15*t^5) + 7/(q^13*t^5) + 9/(q^13*t^4) + 
     9/(q^11*t^4) + 9/(q^11*t^3) + 9/(q^9*t^3) + 7/(q^9*t^2) + 9/(q^7*t^2) + 
     4/(q^7*t) + 7/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 49]] = 5*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     6*q^5*t + 4*q^7*t + 8*q^7*t^2 + 6*q^9*t^2 + 9*q^9*t^3 + 8*q^11*t^3 + 
     8*q^11*t^4 + 9*q^13*t^4 + 7*q^13*t^5 + 8*q^15*t^5 + 5*q^15*t^6 + 
     7*q^17*t^6 + 2*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 50]] = 4*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + q/t + 
     5*q^3*t + 3*q^5*t + 6*q^5*t^2 + 5*q^7*t^2 + 7*q^7*t^3 + 6*q^9*t^3 + 
     6*q^9*t^4 + 7*q^11*t^4 + 5*q^11*t^5 + 6*q^13*t^5 + 4*q^13*t^6 + 
     5*q^15*t^6 + 2*q^15*t^7 + 4*q^17*t^7 + q^17*t^8 + 2*q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 51]] = 8/q^3 + 9/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 9/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 9/(q^5*t^2) + 
     8/(q^5*t) + 10/(q^3*t) + (5*t)/q + 7*q*t + 2*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 52]] = 12/q + 11*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 8/(q^5*t^2) + 5/(q^3*t^2) + 
     10/(q^3*t) + 8/(q*t) + 11*q*t + 11*q^3*t + 9*q^3*t^2 + 11*q^5*t^2 + 
     6*q^5*t^3 + 9*q^7*t^3 + 4*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 53]] = 4/q^5 + 7/q^3 + 1/(q^21*t^8) + 2/(q^19*t^7) + 
     1/(q^17*t^7) + 4/(q^17*t^6) + 2/(q^15*t^6) + 6/(q^15*t^5) + 
     4/(q^13*t^5) + 7/(q^13*t^4) + 6/(q^11*t^4) + 8/(q^11*t^3) + 
     7/(q^9*t^3) + 7/(q^9*t^2) + 8/(q^7*t^2) + 6/(q^7*t) + 7/(q^5*t) + 
     (3*t)/q^3 + (3*t)/q + t^2/q + 3*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 54]] = 7/q^3 + 10/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 5/(q^15*t^6) + 2/(q^13*t^6) + 8/(q^13*t^5) + 
     5/(q^11*t^5) + 10/(q^11*t^4) + 8/(q^9*t^4) + 12/(q^9*t^3) + 
     10/(q^7*t^3) + 11/(q^7*t^2) + 12/(q^5*t^2) + 9/(q^5*t) + 11/(q^3*t) + 
     (4*t)/q + 6*q*t + q*t^2 + 4*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 55]] = 5/q^3 + 7/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 3/(q^11*t^4) + 2/(q^9*t^4) + 5/(q^9*t^3) + 3/(q^7*t^3) + 
     5/(q^7*t^2) + 5/(q^5*t^2) + 6/(q^5*t) + 5/(q^3*t) + (4*t)/q + 4*q*t + 
     3*q*t^2 + 4*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[Alternating, 11, 56]] = 9/q + 10*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 4/(q^5*t^3) + 
     8/(q^5*t^2) + 7/(q^3*t^2) + 9/(q^3*t) + 8/(q*t) + 7*q*t + 8*q^3*t + 
     5*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 57]] = 7/q^3 + 10/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 
     7/(q^7*t^2) + 7/(q^5*t^2) + 9/(q^5*t) + 7/(q^3*t) + (6*t)/q + 6*q*t + 
     4*q*t^2 + 6*q^3*t^2 + q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[Alternating, 11, 58]] = 6/q + 8*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 5/(q^7*t^3) + 4/(q^5*t^3) + 
     6/(q^5*t^2) + 5/(q^3*t^2) + 7/(q^3*t) + 6/(q*t) + 5*q*t + 5*q^3*t + 
     3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 59]] = 3*q + 4*q^3 + 1/(q^11*t^6) + 1/(q^9*t^5) + 
     1/(q^7*t^5) + 2/(q^7*t^4) + 1/(q^5*t^4) + 2/(q^5*t^3) + 2/(q^3*t^3) + 
     3/(q^3*t^2) + 2/(q*t^2) + 3/(q*t) + (3*q)/t + 3*q^3*t + 2*q^5*t + 
     2*q^5*t^2 + 3*q^7*t^2 + q^7*t^3 + 2*q^9*t^3 + q^9*t^4 + q^11*t^4 + 
     q^13*t^5
 
Kh[Knot[Alternating, 11, 60]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     5*q^5*t + 3*q^7*t + 6*q^7*t^2 + 5*q^9*t^2 + 7*q^9*t^3 + 6*q^11*t^3 + 
     7*q^11*t^4 + 7*q^13*t^4 + 5*q^13*t^5 + 7*q^15*t^5 + 4*q^15*t^6 + 
     5*q^17*t^6 + 2*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 61]] = 5*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 
     7*q^3*t + 4*q^5*t + 8*q^5*t^2 + 7*q^7*t^2 + 8*q^7*t^3 + 8*q^9*t^3 + 
     8*q^9*t^4 + 8*q^11*t^4 + 6*q^11*t^5 + 8*q^13*t^5 + 4*q^13*t^6 + 
     6*q^15*t^6 + 2*q^15*t^7 + 4*q^17*t^7 + q^17*t^8 + 2*q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 62]] = 2/q^7 + 3/q^5 + 1/(q^25*t^9) + 1/(q^23*t^8) + 
     1/(q^21*t^8) + 3/(q^21*t^7) + 1/(q^19*t^7) + 3/(q^19*t^6) + 
     3/(q^17*t^6) + 4/(q^17*t^5) + 3/(q^15*t^5) + 4/(q^15*t^4) + 
     4/(q^13*t^4) + 4/(q^13*t^3) + 4/(q^11*t^3) + 3/(q^11*t^2) + 
     4/(q^9*t^2) + 2/(q^9*t) + 3/(q^7*t) + t/q^5 + t/q^3 + t^2/q
 
Kh[Knot[Alternating, 11, 63]] = 3/q^5 + 5/q^3 + 1/(q^23*t^9) + 1/(q^21*t^8) + 
     1/(q^19*t^8) + 4/(q^19*t^7) + 1/(q^17*t^7) + 5/(q^17*t^6) + 
     4/(q^15*t^6) + 7/(q^15*t^5) + 5/(q^13*t^5) + 8/(q^13*t^4) + 
     7/(q^11*t^4) + 7/(q^11*t^3) + 8/(q^9*t^3) + 6/(q^9*t^2) + 7/(q^7*t^2) + 
     4/(q^7*t) + 6/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 64]] = 2/q^5 + 4/q^3 + 1/(q^23*t^9) + 2/(q^21*t^8) + 
     1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 6/(q^17*t^6) + 
     5/(q^15*t^6) + 8/(q^15*t^5) + 6/(q^13*t^5) + 8/(q^13*t^4) + 
     8/(q^11*t^4) + 7/(q^11*t^3) + 8/(q^9*t^3) + 6/(q^9*t^2) + 7/(q^7*t^2) + 
     3/(q^7*t) + 6/(q^5*t) + t/q^3 + t/q + q*t^2
 
Kh[Knot[Alternating, 11, 65]] = 2/q^3 + 3/q + 1/(q^21*t^9) + 1/(q^19*t^8) + 
     1/(q^17*t^8) + 3/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 
     3/(q^13*t^6) + 4/(q^13*t^5) + 3/(q^11*t^5) + 5/(q^11*t^4) + 
     4/(q^9*t^4) + 4/(q^9*t^3) + 5/(q^7*t^3) + 4/(q^7*t^2) + 4/(q^5*t^2) + 
     2/(q^5*t) + 4/(q^3*t) + t/q + q*t + q^3*t^2
 
Kh[Knot[Alternating, 11, 66]] = 8/q^3 + 10/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 9/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 9/(q^5*t^2) + 
     9/(q^5*t) + 10/(q^3*t) + (5*t)/q + 7*q*t + 3*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 67]] = 9/q + 10*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 5/(q^11*t^5) + 2/(q^9*t^5) + 7/(q^9*t^4) + 5/(q^7*t^4) + 
     9/(q^7*t^3) + 7/(q^5*t^3) + 11/(q^5*t^2) + 9/(q^3*t^2) + 9/(q^3*t) + 
     11/(q*t) + 6*q*t + 8*q^3*t + 3*q^3*t^2 + 6*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 68]] = 9*q + 8*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 4/(q^5*t^3) + 2/(q^3*t^3) + 6/(q^3*t^2) + 4/(q*t^2) + 
     7/(q*t) + (6*q)/t + 8*q^3*t + 8*q^5*t + 7*q^5*t^2 + 8*q^7*t^2 + 
     4*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 69]] = 12/q + 12*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 9/(q^5*t^2) + 6/(q^3*t^2) + 
     11/(q^3*t) + 9/(q*t) + 11*q*t + 11*q^3*t + 9*q^3*t^2 + 11*q^5*t^2 + 
     5*q^5*t^3 + 9*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 70]] = 12*q + 9*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 2/(q*t^2) + 8/(q*t) + (6*q)/t + 13*q^3*t + 
     11*q^5*t + 12*q^5*t^2 + 13*q^7*t^2 + 10*q^7*t^3 + 12*q^9*t^3 + 
     7*q^9*t^4 + 10*q^11*t^4 + 4*q^11*t^5 + 7*q^13*t^5 + q^13*t^6 + 
     4*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 71]] = 13*q + 10*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 3/(q*t^2) + 9/(q*t) + (6*q)/t + 13*q^3*t + 
     12*q^5*t + 13*q^5*t^2 + 13*q^7*t^2 + 10*q^7*t^3 + 13*q^9*t^3 + 
     7*q^9*t^4 + 10*q^11*t^4 + 4*q^11*t^5 + 7*q^13*t^5 + q^13*t^6 + 
     4*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 72]] = 13/q + 13*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 9/(q^5*t^2) + 6/(q^3*t^2) + 
     12/(q^3*t) + 9/(q*t) + 12*q*t + 12*q^3*t + 10*q^3*t^2 + 12*q^5*t^2 + 
     6*q^5*t^3 + 10*q^7*t^3 + 4*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 73]] = 15/q + 15*q + 1/(q^13*t^6) + 4/(q^11*t^5) + 
     1/(q^9*t^5) + 7/(q^9*t^4) + 4/(q^7*t^4) + 11/(q^7*t^3) + 7/(q^5*t^3) + 
     14/(q^5*t^2) + 11/(q^3*t^2) + 14/(q^3*t) + 14/(q*t) + 11*q*t + 
     14*q^3*t + 7*q^3*t^2 + 11*q^5*t^2 + 4*q^5*t^3 + 7*q^7*t^3 + q^7*t^4 + 
     4*q^9*t^4 + q^11*t^5
 
Kh[Knot[Alternating, 11, 74]] = 6*q^3 + 4*q^5 + 1/(q^5*t^4) + 1/(q^3*t^3) + 
     1/(q*t^3) + 4/(q*t^2) + q/t^2 + (3*q)/t + (4*q^3)/t + 6*q^5*t + 
     5*q^7*t + 5*q^7*t^2 + 6*q^9*t^2 + 5*q^9*t^3 + 5*q^11*t^3 + 3*q^11*t^4 + 
     5*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + 2*q^17*t^6 + q^19*t^7
 
Kh[Knot[Alternating, 11, 75]] = 7*q + 5*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 1/(q*t^2) + 4/(q*t) + (4*q)/t + 7*q^3*t + 
     6*q^5*t + 6*q^5*t^2 + 7*q^7*t^2 + 6*q^7*t^3 + 6*q^9*t^3 + 3*q^9*t^4 + 
     6*q^11*t^4 + 2*q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 76]] = 12/q + 13*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 6/(q^9*t^4) + 3/(q^7*t^4) + 9/(q^7*t^3) + 6/(q^5*t^3) + 
     11/(q^5*t^2) + 9/(q^3*t^2) + 12/(q^3*t) + 11/(q*t) + 9*q*t + 11*q^3*t + 
     6*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 77]] = 6/q^3 + 9/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 5/(q^15*t^6) + 3/(q^13*t^6) + 8/(q^13*t^5) + 
     5/(q^11*t^5) + 10/(q^11*t^4) + 8/(q^9*t^4) + 11/(q^9*t^3) + 
     10/(q^7*t^3) + 10/(q^7*t^2) + 11/(q^5*t^2) + 8/(q^5*t) + 10/(q^3*t) + 
     (3*t)/q + 5*q*t + q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 78]] = 10*q + 8*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 7/(q*t) + (5*q)/t + 10*q^3*t + 
     9*q^5*t + 10*q^5*t^2 + 10*q^7*t^2 + 8*q^7*t^3 + 10*q^9*t^3 + 5*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 79]] = 9/q^3 + 12/q + 1/(q^17*t^7) + 3/(q^15*t^6) + 
     1/(q^13*t^6) + 6/(q^13*t^5) + 3/(q^11*t^5) + 9/(q^11*t^4) + 
     6/(q^9*t^4) + 11/(q^9*t^3) + 9/(q^7*t^3) + 12/(q^7*t^2) + 11/(q^5*t^2) + 
     11/(q^5*t) + 12/(q^3*t) + (6*t)/q + 8*q*t + 3*q*t^2 + 6*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 80]] = 11/q + 12*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 6/(q^9*t^4) + 3/(q^7*t^4) + 8/(q^7*t^3) + 6/(q^5*t^3) + 
     11/(q^5*t^2) + 8/(q^3*t^2) + 11/(q^3*t) + 11/(q*t) + 9*q*t + 10*q^3*t + 
     5*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 81]] = 11*q + 10*q^3 + 1/(q^9*t^5) + 3/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 3/(q^3*t^3) + 8/(q^3*t^2) + 5/(q*t^2) + 
     9/(q*t) + (8*q)/t + 10*q^3*t + 10*q^5*t + 8*q^5*t^2 + 10*q^7*t^2 + 
     5*q^7*t^3 + 8*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 82]] = 7/q^3 + 9/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 
     7/(q^7*t^2) + 6/(q^5*t^2) + 8/(q^5*t) + 7/(q^3*t) + (6*t)/q + 6*q*t + 
     4*q*t^2 + 6*q^3*t^2 + 2*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 83]] = 7*q^3 + 5*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (4*q)/t + (2*q^3)/t + 8*q^5*t + 6*q^7*t + 10*q^7*t^2 + 
     8*q^9*t^2 + 8*q^9*t^3 + 10*q^11*t^3 + 8*q^11*t^4 + 8*q^13*t^4 + 
     5*q^13*t^5 + 8*q^15*t^5 + 3*q^15*t^6 + 5*q^17*t^6 + q^17*t^7 + 
     3*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 84]] = 8/q + 9*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 4/(q^5*t^3) + 
     8/(q^5*t^2) + 6/(q^3*t^2) + 8/(q^3*t) + 8/(q*t) + 7*q*t + 7*q^3*t + 
     4*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 85]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 4/(q*t) + (2*q)/t + 8*q^3*t + 6*q^5*t + 9*q^5*t^2 + 
     8*q^7*t^2 + 8*q^7*t^3 + 9*q^9*t^3 + 7*q^9*t^4 + 8*q^11*t^4 + 
     4*q^11*t^5 + 7*q^13*t^5 + 3*q^13*t^6 + 4*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 86]] = 8*q + 7*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 3/(q^5*t^3) + 2/(q^3*t^3) + 6/(q^3*t^2) + 3/(q*t^2) + 
     6/(q*t) + (6*q)/t + 7*q^3*t + 7*q^5*t + 6*q^5*t^2 + 7*q^7*t^2 + 
     4*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 87]] = 11/q + 10*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 3/(q^5*t^3) + 8/(q^5*t^2) + 5/(q^3*t^2) + 
     9/(q^3*t) + 8/(q*t) + 9*q*t + 10*q^3*t + 7*q^3*t^2 + 9*q^5*t^2 + 
     5*q^5*t^3 + 7*q^7*t^3 + 2*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 88]] = 8/q + 9*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 4/(q^5*t^3) + 
     8/(q^5*t^2) + 6/(q^3*t^2) + 8/(q^3*t) + 8/(q*t) + 7*q*t + 7*q^3*t + 
     4*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 89]] = 10*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 10*q^3*t + 
     9*q^5*t + 9*q^5*t^2 + 10*q^7*t^2 + 8*q^7*t^3 + 9*q^9*t^3 + 5*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 90]] = 6/q^3 + 8/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 2/(q^9*t^4) + 5/(q^9*t^3) + 4/(q^7*t^3) + 
     7/(q^7*t^2) + 5/(q^5*t^2) + 7/(q^5*t) + 7/(q^3*t) + (6*t)/q + 5*q*t + 
     3*q*t^2 + 6*q^3*t^2 + 2*q^3*t^3 + 3*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 91]] = 11/q + 11*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 3/(q^5*t^3) + 8/(q^5*t^2) + 5/(q^3*t^2) + 
     10/(q^3*t) + 8/(q*t) + 10*q*t + 10*q^3*t + 8*q^3*t^2 + 10*q^5*t^2 + 
     5*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 92]] = 7/q^3 + 8/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 6/(q^11*t^4) + 
     5/(q^9*t^4) + 8/(q^9*t^3) + 6/(q^7*t^3) + 9/(q^7*t^2) + 8/(q^5*t^2) + 
     7/(q^5*t) + 9/(q^3*t) + (4*t)/q + 6*q*t + 2*q*t^2 + 4*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 93]] = 7/q + 7*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 4/(q^11*t^5) + 2/(q^9*t^5) + 5/(q^9*t^4) + 4/(q^7*t^4) + 
     7/(q^7*t^3) + 5/(q^5*t^3) + 8/(q^5*t^2) + 7/(q^3*t^2) + 6/(q^3*t) + 
     8/(q*t) + 4*q*t + 6*q^3*t + 2*q^3*t^2 + 4*q^5*t^2 + q^5*t^3 + 
     2*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 94]] = q^5 + q^7 + 2*q^7*t + 4*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 4*q^13*t^3 + 9*q^13*t^4 + 5*q^15*t^4 + 
     8*q^15*t^5 + 9*q^17*t^5 + 9*q^17*t^6 + 8*q^19*t^6 + 7*q^19*t^7 + 
     9*q^21*t^7 + 5*q^21*t^8 + 7*q^23*t^8 + 3*q^23*t^9 + 5*q^25*t^9 + 
     q^25*t^10 + 3*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 95]] = q^3 + q^5 + 2*q^5*t + 3*q^7*t^2 + 2*q^9*t^2 + 
     4*q^9*t^3 + 3*q^11*t^3 + 6*q^11*t^4 + 4*q^13*t^4 + 5*q^13*t^5 + 
     6*q^15*t^5 + 6*q^15*t^6 + 5*q^17*t^6 + 4*q^17*t^7 + 6*q^19*t^7 + 
     3*q^19*t^8 + 4*q^21*t^8 + 2*q^21*t^9 + 3*q^23*t^9 + q^23*t^10 + 
     2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 96]] = 10/q + 11*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 5/(q^5*t^3) + 
     9/(q^5*t^2) + 7/(q^3*t^2) + 10/(q^3*t) + 9/(q*t) + 8*q*t + 9*q^3*t + 
     5*q^3*t^2 + 8*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 97]] = 6*q + 6*q^3 + 1/(q^11*t^6) + 1/(q^9*t^5) + 
     1/(q^7*t^5) + 3/(q^7*t^4) + 1/(q^5*t^4) + 4/(q^5*t^3) + 3/(q^3*t^3) + 
     5/(q^3*t^2) + 4/(q*t^2) + 5/(q*t) + (5*q)/t + 5*q^3*t + 5*q^5*t + 
     3*q^5*t^2 + 5*q^7*t^2 + 2*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + 
     q^13*t^5
 
Kh[Knot[Alternating, 11, 98]] = 6/q + 7*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 4/(q^7*t^3) + 3/(q^5*t^3) + 
     6/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 6/(q*t) + 6*q*t + 5*q^3*t + 
     3*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 99]] = 12*q + 10*q^3 + 1/(q^9*t^5) + 3/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 3/(q^3*t^3) + 9/(q^3*t^2) + 5/(q*t^2) + 
     9/(q*t) + (9*q)/t + 11*q^3*t + 11*q^5*t + 8*q^5*t^2 + 11*q^7*t^2 + 
     6*q^7*t^3 + 8*q^9*t^3 + 3*q^9*t^4 + 6*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 100]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 8*q^5*t + 5*q^7*t + 11*q^7*t^2 + 8*q^9*t^2 + 11*q^9*t^3 + 
     11*q^11*t^3 + 12*q^11*t^4 + 11*q^13*t^4 + 9*q^13*t^5 + 12*q^15*t^5 + 
     6*q^15*t^6 + 9*q^17*t^6 + 4*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 
     4*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 101]] = 11*q + 7*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 6/(q*t) + (3*q)/t + 13*q^3*t + 10*q^5*t + 14*q^5*t^2 + 
     13*q^7*t^2 + 13*q^7*t^3 + 14*q^9*t^3 + 11*q^9*t^4 + 13*q^11*t^4 + 
     7*q^11*t^5 + 11*q^13*t^5 + 4*q^13*t^6 + 7*q^15*t^6 + q^15*t^7 + 
     4*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 102]] = 8*q + 6*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 1/(q*t^2) + 5/(q*t) + (5*q)/t + 9*q^3*t + 
     7*q^5*t + 7*q^5*t^2 + 9*q^7*t^2 + 7*q^7*t^3 + 7*q^9*t^3 + 4*q^9*t^4 + 
     7*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 103]] = 7/q + 5*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 1/(q^3*t^2) + 4/(q^3*t) + 4/(q*t) + 7*q*t + 
     6*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 6*q^5*t^3 + 5*q^7*t^3 + 3*q^7*t^4 + 
     6*q^9*t^4 + 2*q^9*t^5 + 3*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 104]] = 11/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 8/(q^5*t^2) + 5/(q^3*t^2) + 
     9/(q^3*t) + 8/(q*t) + 10*q*t + 10*q^3*t + 8*q^3*t^2 + 10*q^5*t^2 + 
     5*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 105]] = 5*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     6*q^5*t + 4*q^7*t + 8*q^7*t^2 + 6*q^9*t^2 + 9*q^9*t^3 + 8*q^11*t^3 + 
     9*q^11*t^4 + 9*q^13*t^4 + 7*q^13*t^5 + 9*q^15*t^5 + 5*q^15*t^6 + 
     7*q^17*t^6 + 3*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 106]] = 8/q + 8*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 4/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 
     7/(q^3*t) + 6/(q*t) + 7*q*t + 7*q^3*t + 6*q^3*t^2 + 7*q^5*t^2 + 
     3*q^5*t^3 + 6*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 107]] = 10*q + 8*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 4/(q^5*t^3) + 2/(q^3*t^3) + 7/(q^3*t^2) + 4/(q*t^2) + 
     7/(q*t) + (7*q)/t + 9*q^3*t + 9*q^5*t + 7*q^5*t^2 + 9*q^7*t^2 + 
     5*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 108]] = 8/q^3 + 9/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 2/(q^9*t^4) + 7/(q^9*t^3) + 4/(q^7*t^3) + 
     7/(q^7*t^2) + 7/(q^5*t^2) + 8/(q^5*t) + 7/(q^3*t) + (6*t)/q + 7*q*t + 
     4*q*t^2 + 6*q^3*t^2 + 2*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 109]] = 10/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 5/(q^3*t^2) + 
     9/(q^3*t) + 7/(q*t) + 9*q*t + 9*q^3*t + 8*q^3*t^2 + 9*q^5*t^2 + 
     4*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 4*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 110]] = 8/q + 9*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 4/(q^5*t^3) + 
     7/(q^5*t^2) + 6/(q^3*t^2) + 8/(q^3*t) + 7/(q*t) + 6*q*t + 7*q^3*t + 
     4*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 111]] = 9*q + 8*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 4/(q^5*t^3) + 2/(q^3*t^3) + 6/(q^3*t^2) + 4/(q*t^2) + 
     7/(q*t) + (6*q)/t + 8*q^3*t + 8*q^5*t + 7*q^5*t^2 + 8*q^7*t^2 + 
     4*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 112]] = 10/q + 11*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 5/(q^5*t^3) + 
     10/(q^5*t^2) + 7/(q^3*t^2) + 10/(q^3*t) + 10/(q*t) + 9*q*t + 9*q^3*t + 
     5*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 113]] = 5/q^5 + 8/q^3 + 1/(q^21*t^8) + 
     2/(q^19*t^7) + 1/(q^17*t^7) + 4/(q^17*t^6) + 2/(q^15*t^6) + 
     7/(q^15*t^5) + 4/(q^13*t^5) + 8/(q^13*t^4) + 7/(q^11*t^4) + 
     9/(q^11*t^3) + 8/(q^9*t^3) + 8/(q^9*t^2) + 9/(q^7*t^2) + 7/(q^7*t) + 
     8/(q^5*t) + (3*t)/q^3 + (4*t)/q + t^2/q + 3*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 114]] = 10*q + 7*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 6/(q*t) + (3*q)/t + 12*q^3*t + 9*q^5*t + 13*q^5*t^2 + 
     12*q^7*t^2 + 11*q^7*t^3 + 13*q^9*t^3 + 10*q^9*t^4 + 11*q^11*t^4 + 
     6*q^11*t^5 + 10*q^13*t^5 + 3*q^13*t^6 + 6*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 115]] = 10/q + 8*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 5/(q^5*t^2) + 2/(q^3*t^2) + 7/(q^3*t) + 5/(q*t) + 10*q*t + 
     9*q^3*t + 9*q^3*t^2 + 10*q^5*t^2 + 8*q^5*t^3 + 9*q^7*t^3 + 5*q^7*t^4 + 
     8*q^9*t^4 + 3*q^9*t^5 + 5*q^11*t^5 + q^11*t^6 + 3*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 116]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 8*q^5*t + 5*q^7*t + 11*q^7*t^2 + 8*q^9*t^2 + 11*q^9*t^3 + 
     11*q^11*t^3 + 11*q^11*t^4 + 11*q^13*t^4 + 9*q^13*t^5 + 11*q^15*t^5 + 
     6*q^15*t^6 + 9*q^17*t^6 + 3*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 
     3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 117]] = 5*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 7*q^5*t + 4*q^7*t + 9*q^7*t^2 + 7*q^9*t^2 + 9*q^9*t^3 + 
     9*q^11*t^3 + 10*q^11*t^4 + 9*q^13*t^4 + 7*q^13*t^5 + 10*q^15*t^5 + 
     5*q^15*t^6 + 7*q^17*t^6 + 3*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 
     3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 118]] = 7*q + 5*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 1/(q*t^2) + 4/(q*t) + (4*q)/t + 8*q^3*t + 
     6*q^5*t + 6*q^5*t^2 + 8*q^7*t^2 + 6*q^7*t^3 + 6*q^9*t^3 + 4*q^9*t^4 + 
     6*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 119]] = 6/q + 5*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 1/(q^3*t^2) + 4/(q^3*t) + 4/(q*t) + 7*q*t + 
     5*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 5*q^5*t^3 + 5*q^7*t^3 + 3*q^7*t^4 + 
     5*q^9*t^4 + 2*q^9*t^5 + 3*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 120]] = 3/q^5 + 5/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 
     6/(q^17*t^6) + 5/(q^15*t^6) + 9/(q^15*t^5) + 6/(q^13*t^5) + 
     9/(q^13*t^4) + 9/(q^11*t^4) + 8/(q^11*t^3) + 9/(q^9*t^3) + 7/(q^9*t^2) + 
     8/(q^7*t^2) + 4/(q^7*t) + 7/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 121]] = 8/q^3 + 10/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 9/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 9/(q^5*t^2) + 
     9/(q^5*t) + 10/(q^3*t) + (5*t)/q + 7*q*t + 3*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 122]] = 6/q^3 + 9/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 5/(q^15*t^6) + 2/(q^13*t^6) + 8/(q^13*t^5) + 
     5/(q^11*t^5) + 9/(q^11*t^4) + 8/(q^9*t^4) + 11/(q^9*t^3) + 9/(q^7*t^3) + 
     10/(q^7*t^2) + 11/(q^5*t^2) + 8/(q^5*t) + 10/(q^3*t) + (3*t)/q + 5*q*t + 
     q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 123]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 7*q^9*t^3 + 4*q^11*t^3 + 10*q^11*t^4 + 7*q^13*t^4 + 
     8*q^13*t^5 + 10*q^15*t^5 + 10*q^15*t^6 + 8*q^17*t^6 + 7*q^17*t^7 + 
     10*q^19*t^7 + 5*q^19*t^8 + 7*q^21*t^8 + 3*q^21*t^9 + 5*q^23*t^9 + 
     q^23*t^10 + 3*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 124]] = q^5 + q^7 + 3*q^7*t + 6*q^9*t^2 + 
     3*q^11*t^2 + 8*q^11*t^3 + 6*q^13*t^3 + 13*q^13*t^4 + 8*q^15*t^4 + 
     12*q^15*t^5 + 13*q^17*t^5 + 13*q^17*t^6 + 12*q^19*t^6 + 10*q^19*t^7 + 
     13*q^21*t^7 + 7*q^21*t^8 + 10*q^23*t^8 + 4*q^23*t^9 + 7*q^25*t^9 + 
     q^25*t^10 + 4*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 125]] = 14*q + 11*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 7/(q^3*t^2) + 3/(q*t^2) + 10/(q*t) + (7*q)/t + 15*q^3*t + 
     13*q^5*t + 14*q^5*t^2 + 15*q^7*t^2 + 11*q^7*t^3 + 14*q^9*t^3 + 
     8*q^9*t^4 + 11*q^11*t^4 + 4*q^11*t^5 + 8*q^13*t^5 + q^13*t^6 + 
     4*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 126]] = 13/q + 12*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 2/(q^5*t^3) + 8/(q^5*t^2) + 6/(q^3*t^2) + 
     11/(q^3*t) + 8/(q*t) + 11*q*t + 12*q^3*t + 10*q^3*t^2 + 11*q^5*t^2 + 
     6*q^5*t^3 + 10*q^7*t^3 + 4*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 127]] = 9*q^3 + 6*q^5 + 1/(q^3*t^3) + 3/(q*t^2) + 
     q/t^2 + (5*q)/t + (3*q^3)/t + 10*q^5*t + 8*q^7*t + 12*q^7*t^2 + 
     10*q^9*t^2 + 10*q^9*t^3 + 12*q^11*t^3 + 9*q^11*t^4 + 10*q^13*t^4 + 
     6*q^13*t^5 + 9*q^15*t^5 + 3*q^15*t^6 + 6*q^17*t^6 + q^17*t^7 + 
     3*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 128]] = 10/q + 12*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 6/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 6/(q^5*t^3) + 
     10/(q^5*t^2) + 7/(q^3*t^2) + 11/(q^3*t) + 10/(q*t) + 9*q*t + 9*q^3*t + 
     5*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 129]] = 5/q^5 + 8/q^3 + 1/(q^21*t^8) + 
     2/(q^19*t^7) + 1/(q^17*t^7) + 5/(q^17*t^6) + 2/(q^15*t^6) + 
     7/(q^15*t^5) + 5/(q^13*t^5) + 8/(q^13*t^4) + 7/(q^11*t^4) + 
     10/(q^11*t^3) + 8/(q^9*t^3) + 8/(q^9*t^2) + 10/(q^7*t^2) + 7/(q^7*t) + 
     8/(q^5*t) + (3*t)/q^3 + (4*t)/q + t^2/q + 3*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 130]] = 6/q^3 + 9/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 5/(q^15*t^6) + 2/(q^13*t^6) + 7/(q^13*t^5) + 
     5/(q^11*t^5) + 9/(q^11*t^4) + 7/(q^9*t^4) + 11/(q^9*t^3) + 9/(q^7*t^3) + 
     9/(q^7*t^2) + 11/(q^5*t^2) + 8/(q^5*t) + 9/(q^3*t) + (3*t)/q + 5*q*t + 
     q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 131]] = 9/q^3 + 11/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 8/(q^11*t^4) + 
     5/(q^9*t^4) + 10/(q^9*t^3) + 8/(q^7*t^3) + 11/(q^7*t^2) + 10/(q^5*t^2) + 
     10/(q^5*t) + 11/(q^3*t) + (6*t)/q + 8*q*t + 3*q*t^2 + 6*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 132]] = 11*q + 8*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 2/(q*t^2) + 7/(q*t) + (6*q)/t + 12*q^3*t + 
     10*q^5*t + 10*q^5*t^2 + 12*q^7*t^2 + 9*q^7*t^3 + 10*q^9*t^3 + 
     6*q^9*t^4 + 9*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 133]] = 4*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + q/t + 
     5*q^3*t + 3*q^5*t + 6*q^5*t^2 + 5*q^7*t^2 + 6*q^7*t^3 + 6*q^9*t^3 + 
     6*q^9*t^4 + 6*q^11*t^4 + 5*q^11*t^5 + 6*q^13*t^5 + 3*q^13*t^6 + 
     5*q^15*t^6 + 2*q^15*t^7 + 3*q^17*t^7 + q^17*t^8 + 2*q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 134]] = 8*q + 6*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 5/(q*t) + (2*q)/t + 9*q^3*t + 7*q^5*t + 11*q^5*t^2 + 
     9*q^7*t^2 + 9*q^7*t^3 + 11*q^9*t^3 + 8*q^9*t^4 + 9*q^11*t^4 + 
     5*q^11*t^5 + 8*q^13*t^5 + 3*q^13*t^6 + 5*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 135]] = 13/q + 12*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 5/(q^3*t^2) + 
     11/(q^3*t) + 10/(q*t) + 13*q*t + 12*q^3*t + 9*q^3*t^2 + 13*q^5*t^2 + 
     7*q^5*t^3 + 9*q^7*t^3 + 4*q^7*t^4 + 7*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 136]] = 8/q^3 + 11/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 6/(q^15*t^6) + 3/(q^13*t^6) + 10/(q^13*t^5) + 
     6/(q^11*t^5) + 12/(q^11*t^4) + 10/(q^9*t^4) + 14/(q^9*t^3) + 
     12/(q^7*t^3) + 13/(q^7*t^2) + 14/(q^5*t^2) + 10/(q^5*t) + 13/(q^3*t) + 
     (4*t)/q + 7*q*t + q*t^2 + 4*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 137]] = 8/q^3 + 10/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 5/(q^7*t^3) + 
     9/(q^7*t^2) + 6/(q^5*t^2) + 9/(q^5*t) + 9/(q^3*t) + (8*t)/q + 7*q*t + 
     4*q*t^2 + 8*q^3*t^2 + 3*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 3*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 138]] = 14/q + 13*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 6/(q^3*t^2) + 
     12/(q^3*t) + 10/(q*t) + 13*q*t + 13*q^3*t + 10*q^3*t^2 + 13*q^5*t^2 + 
     7*q^5*t^3 + 10*q^7*t^3 + 4*q^7*t^4 + 7*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 139]] = 8*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (4*q)/t + 8*q^3*t + 
     7*q^5*t + 8*q^5*t^2 + 8*q^7*t^2 + 6*q^7*t^3 + 8*q^9*t^3 + 4*q^9*t^4 + 
     6*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 140]] = 5*q^3 + 4*q^5 + 1/(q^5*t^4) + 1/(q^3*t^3) + 
     1/(q*t^3) + 3/(q*t^2) + q/t^2 + (3*q)/t + (3*q^3)/t + 5*q^5*t + 
     4*q^7*t + 5*q^7*t^2 + 5*q^9*t^2 + 4*q^9*t^3 + 5*q^11*t^3 + 3*q^11*t^4 + 
     4*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + 2*q^17*t^6 + q^19*t^7
 
Kh[Knot[Alternating, 11, 141]] = 8/q^3 + 9/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 
     8/(q^7*t^2) + 6/(q^5*t^2) + 8/(q^5*t) + 8/(q^3*t) + (7*t)/q + 7*q*t + 
     4*q*t^2 + 7*q^3*t^2 + 3*q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + 3*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 142]] = 2/q^7 + 3/q^5 + 1/(q^25*t^9) + 
     1/(q^23*t^8) + 1/(q^21*t^8) + 3/(q^21*t^7) + 1/(q^19*t^7) + 
     3/(q^19*t^6) + 3/(q^17*t^6) + 5/(q^17*t^5) + 3/(q^15*t^5) + 
     4/(q^15*t^4) + 5/(q^13*t^4) + 4/(q^13*t^3) + 4/(q^11*t^3) + 
     4/(q^11*t^2) + 4/(q^9*t^2) + 2/(q^9*t) + 4/(q^7*t) + t/q^5 + t/q^3 + 
     t^2/q
 
Kh[Knot[Alternating, 11, 143]] = 3/q^5 + 4/q^3 + 1/(q^23*t^9) + 
     1/(q^21*t^8) + 1/(q^19*t^8) + 4/(q^19*t^7) + 1/(q^17*t^7) + 
     5/(q^17*t^6) + 4/(q^15*t^6) + 7/(q^15*t^5) + 5/(q^13*t^5) + 
     7/(q^13*t^4) + 7/(q^11*t^4) + 7/(q^11*t^3) + 7/(q^9*t^3) + 6/(q^9*t^2) + 
     7/(q^7*t^2) + 3/(q^7*t) + 6/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 144]] = 2/q^5 + 3/q^3 + 1/(q^23*t^9) + 
     1/(q^21*t^8) + 1/(q^19*t^8) + 4/(q^19*t^7) + 1/(q^17*t^7) + 
     4/(q^17*t^6) + 4/(q^15*t^6) + 6/(q^15*t^5) + 4/(q^13*t^5) + 
     6/(q^13*t^4) + 6/(q^11*t^4) + 5/(q^11*t^3) + 6/(q^9*t^3) + 5/(q^9*t^2) + 
     5/(q^7*t^2) + 2/(q^7*t) + 5/(q^5*t) + t/q^3 + t/q + q*t^2
 
Kh[Knot[Alternating, 11, 145]] = 3/q^3 + 4/q + 1/(q^21*t^9) + 1/(q^19*t^8) + 
     1/(q^17*t^8) + 4/(q^17*t^7) + 1/(q^15*t^7) + 4/(q^15*t^6) + 
     4/(q^13*t^6) + 6/(q^13*t^5) + 4/(q^11*t^5) + 7/(q^11*t^4) + 
     6/(q^9*t^4) + 6/(q^9*t^3) + 7/(q^7*t^3) + 6/(q^7*t^2) + 6/(q^5*t^2) + 
     3/(q^5*t) + 6/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[Alternating, 11, 146]] = 9/q^3 + 10/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 10/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 10/(q^5*t^2) + 
     9/(q^5*t) + 10/(q^3*t) + (5*t)/q + 8*q*t + 3*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 147]] = 12*q + 10*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 3/(q*t^2) + 9/(q*t) + (6*q)/t + 13*q^3*t + 
     11*q^5*t + 12*q^5*t^2 + 13*q^7*t^2 + 9*q^7*t^3 + 12*q^9*t^3 + 
     7*q^9*t^4 + 9*q^11*t^4 + 3*q^11*t^5 + 7*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 148]] = 5*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 
     7*q^3*t + 4*q^5*t + 9*q^5*t^2 + 7*q^7*t^2 + 9*q^7*t^3 + 9*q^9*t^3 + 
     9*q^9*t^4 + 9*q^11*t^4 + 7*q^11*t^5 + 9*q^13*t^5 + 5*q^13*t^6 + 
     7*q^15*t^6 + 3*q^15*t^7 + 5*q^17*t^7 + q^17*t^8 + 3*q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 149]] = 10*q + 8*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 7/(q*t) + (5*q)/t + 11*q^3*t + 
     9*q^5*t + 10*q^5*t^2 + 11*q^7*t^2 + 8*q^7*t^3 + 10*q^9*t^3 + 6*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 150]] = 4/q^5 + 6/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 
     7/(q^17*t^6) + 5/(q^15*t^6) + 10/(q^15*t^5) + 7/(q^13*t^5) + 
     10/(q^13*t^4) + 10/(q^11*t^4) + 10/(q^11*t^3) + 10/(q^9*t^3) + 
     8/(q^9*t^2) + 10/(q^7*t^2) + 5/(q^7*t) + 8/(q^5*t) + t/q^3 + (3*t)/q + 
     q*t^2
 
Kh[Knot[Alternating, 11, 151]] = 9/q^3 + 10/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 6/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     6/(q^9*t^4) + 10/(q^9*t^3) + 7/(q^7*t^3) + 11/(q^7*t^2) + 10/(q^5*t^2) + 
     9/(q^5*t) + 11/(q^3*t) + (5*t)/q + 8*q*t + 3*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 152]] = 9/q + 9*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 5/(q^11*t^5) + 2/(q^9*t^5) + 6/(q^9*t^4) + 5/(q^7*t^4) + 
     9/(q^7*t^3) + 6/(q^5*t^3) + 10/(q^5*t^2) + 9/(q^3*t^2) + 8/(q^3*t) + 
     10/(q*t) + 5*q*t + 8*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 153]] = 7/q + 7*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 2/(q^3*t^2) + 6/(q^3*t) + 4/(q*t) + 8*q*t + 
     6*q^3*t + 6*q^3*t^2 + 8*q^5*t^2 + 5*q^5*t^3 + 6*q^7*t^3 + 4*q^7*t^4 + 
     5*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 154]] = 5*q + 5*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 4/(q*t) + (3*q)/t + 6*q^3*t + 
     4*q^5*t + 5*q^5*t^2 + 6*q^7*t^2 + 4*q^7*t^3 + 5*q^9*t^3 + 3*q^9*t^4 + 
     4*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 155]] = 9/q^3 + 11/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 6/(q^15*t^6) + 3/(q^13*t^6) + 11/(q^13*t^5) + 
     6/(q^11*t^5) + 12/(q^11*t^4) + 11/(q^9*t^4) + 15/(q^9*t^3) + 
     12/(q^7*t^3) + 14/(q^7*t^2) + 15/(q^5*t^2) + 10/(q^5*t) + 14/(q^3*t) + 
     (4*t)/q + 8*q*t + q*t^2 + 4*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 156]] = 7/q^3 + 7/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 
     1/(q^13*t^6) + 4/(q^13*t^5) + 1/(q^11*t^5) + 5/(q^11*t^4) + 
     4/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 8/(q^7*t^2) + 7/(q^5*t^2) + 
     6/(q^5*t) + 8/(q^3*t) + (4*t)/q + 6*q*t + 2*q*t^2 + 4*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 157]] = 9/q^3 + 11/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 6/(q^13*t^5) + 2/(q^11*t^5) + 8/(q^11*t^4) + 
     6/(q^9*t^4) + 10/(q^9*t^3) + 8/(q^7*t^3) + 12/(q^7*t^2) + 10/(q^5*t^2) + 
     10/(q^5*t) + 12/(q^3*t) + (6*t)/q + 8*q*t + 3*q*t^2 + 6*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 158]] = 9/q^3 + 11/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 
     9/(q^7*t^2) + 7/(q^5*t^2) + 10/(q^5*t) + 9/(q^3*t) + (8*t)/q + 8*q*t + 
     5*q*t^2 + 8*q^3*t^2 + 3*q^3*t^3 + 5*q^5*t^3 + q^5*t^4 + 3*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 159]] = 9*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 10*q^3*t + 
     8*q^5*t + 8*q^5*t^2 + 10*q^7*t^2 + 7*q^7*t^3 + 8*q^9*t^3 + 5*q^9*t^4 + 
     7*q^11*t^4 + 2*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 160]] = 13/q + 12*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 9/(q^5*t^2) + 6/(q^3*t^2) + 
     11/(q^3*t) + 9/(q*t) + 11*q*t + 12*q^3*t + 9*q^3*t^2 + 11*q^5*t^2 + 
     6*q^5*t^3 + 9*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 161]] = 4/q^5 + 4/q^3 + 1/(q^19*t^7) + 
     1/(q^17*t^6) + 1/(q^15*t^6) + 3/(q^15*t^5) + 1/(q^13*t^5) + 
     3/(q^13*t^4) + 3/(q^11*t^4) + 4/(q^11*t^3) + 3/(q^9*t^3) + 5/(q^9*t^2) + 
     4/(q^7*t^2) + 3/(q^7*t) + 5/(q^5*t) + (3*t)/q^3 + (3*t)/q + t^2/q + 
     3*q*t^2 + q*t^3 + q^3*t^3 + q^5*t^4
 
Kh[Knot[Alternating, 11, 162]] = 11/q^3 + 14/q + 1/(q^17*t^7) + 
     3/(q^15*t^6) + 1/(q^13*t^6) + 7/(q^13*t^5) + 3/(q^11*t^5) + 
     10/(q^11*t^4) + 7/(q^9*t^4) + 13/(q^9*t^3) + 10/(q^7*t^3) + 
     14/(q^7*t^2) + 13/(q^5*t^2) + 13/(q^5*t) + 14/(q^3*t) + (7*t)/q + 
     10*q*t + 4*q*t^2 + 7*q^3*t^2 + q^3*t^3 + 4*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 163]] = 11*q + 9*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 2/(q^3*t^3) + 7/(q^3*t^2) + 5/(q*t^2) + 
     8/(q*t) + (7*q)/t + 9*q^3*t + 10*q^5*t + 8*q^5*t^2 + 9*q^7*t^2 + 
     5*q^7*t^3 + 8*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 164]] = 14/q + 15*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 7/(q^9*t^4) + 3/(q^7*t^4) + 10/(q^7*t^3) + 7/(q^5*t^3) + 
     13/(q^5*t^2) + 10/(q^3*t^2) + 14/(q^3*t) + 13/(q*t) + 11*q*t + 
     13*q^3*t + 7*q^3*t^2 + 11*q^5*t^2 + 4*q^5*t^3 + 7*q^7*t^3 + q^7*t^4 + 
     4*q^9*t^4 + q^11*t^5
 
Kh[Knot[Alternating, 11, 165]] = 7/q + 6*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 2/(q^3*t^2) + 5/(q^3*t) + 4/(q*t) + 7*q*t + 
     6*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 5*q^5*t^3 + 5*q^7*t^3 + 3*q^7*t^4 + 
     5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 166]] = 5*q + 4*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 3/(q*t) + (3*q)/t + 5*q^3*t + 
     4*q^5*t + 4*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 4*q^9*t^3 + 2*q^9*t^4 + 
     4*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + q^13*t^6 + q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 167]] = 10/q + 9*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 4/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 4/(q^3*t^2) + 
     8/(q^3*t) + 7/(q*t) + 9*q*t + 9*q^3*t + 7*q^3*t^2 + 9*q^5*t^2 + 
     5*q^5*t^3 + 7*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 168]] = 11/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 8/(q^5*t^2) + 5/(q^3*t^2) + 
     9/(q^3*t) + 8/(q*t) + 10*q*t + 10*q^3*t + 8*q^3*t^2 + 10*q^5*t^2 + 
     5*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 169]] = 9/q + 10*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 5/(q^11*t^5) + 2/(q^9*t^5) + 7/(q^9*t^4) + 5/(q^7*t^4) + 
     9/(q^7*t^3) + 7/(q^5*t^3) + 10/(q^5*t^2) + 9/(q^3*t^2) + 9/(q^3*t) + 
     10/(q*t) + 5*q*t + 8*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 170]] = 16/q + 15*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 3/(q^5*t^3) + 11/(q^5*t^2) + 7/(q^3*t^2) + 
     14/(q^3*t) + 11/(q*t) + 15*q*t + 15*q^3*t + 12*q^3*t^2 + 15*q^5*t^2 + 
     8*q^5*t^3 + 12*q^7*t^3 + 5*q^7*t^4 + 8*q^9*t^4 + q^9*t^5 + 5*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 171]] = 15*q + 12*q^3 + 1/(q^7*t^4) + 4/(q^5*t^3) + 
     1/(q^3*t^3) + 7/(q^3*t^2) + 4/(q*t^2) + 11/(q*t) + (7*q)/t + 15*q^3*t + 
     14*q^5*t + 15*q^5*t^2 + 15*q^7*t^2 + 11*q^7*t^3 + 15*q^9*t^3 + 
     8*q^9*t^4 + 11*q^11*t^4 + 4*q^11*t^5 + 8*q^13*t^5 + q^13*t^6 + 
     4*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 172]] = 11*q + 9*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 2/(q*t^2) + 8/(q*t) + (6*q)/t + 12*q^3*t + 
     10*q^5*t + 11*q^5*t^2 + 12*q^7*t^2 + 9*q^7*t^3 + 11*q^9*t^3 + 
     6*q^9*t^4 + 9*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 173]] = 10*q + 9*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 8/(q*t) + (5*q)/t + 12*q^3*t + 
     9*q^5*t + 11*q^5*t^2 + 12*q^7*t^2 + 8*q^7*t^3 + 11*q^9*t^3 + 7*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 7*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 174]] = 6/q^3 + 7/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 3/(q^11*t^4) + 2/(q^9*t^4) + 5/(q^9*t^3) + 3/(q^7*t^3) + 
     6/(q^7*t^2) + 5/(q^5*t^2) + 6/(q^5*t) + 6/(q^3*t) + (5*t)/q + 5*q*t + 
     3*q*t^2 + 5*q^3*t^2 + 2*q^3*t^3 + 3*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 175]] = 9/q + 9*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 4/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 
     8/(q^3*t) + 6/(q*t) + 8*q*t + 8*q^3*t + 7*q^3*t^2 + 8*q^5*t^2 + 
     4*q^5*t^3 + 7*q^7*t^3 + 3*q^7*t^4 + 4*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 176]] = 9*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (4*q)/t + 9*q^3*t + 
     8*q^5*t + 9*q^5*t^2 + 9*q^7*t^2 + 7*q^7*t^3 + 9*q^9*t^3 + 5*q^9*t^4 + 
     7*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 177]] = 6*q^3 + 4*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (3*q)/t + (2*q^3)/t + 7*q^5*t + 5*q^7*t + 8*q^7*t^2 + 
     7*q^9*t^2 + 7*q^9*t^3 + 8*q^11*t^3 + 7*q^11*t^4 + 7*q^13*t^4 + 
     4*q^13*t^5 + 7*q^15*t^5 + 3*q^15*t^6 + 4*q^17*t^6 + q^17*t^7 + 
     3*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 178]] = 8*q + 6*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 5/(q*t) + (3*q)/t + 10*q^3*t + 7*q^5*t + 10*q^5*t^2 + 
     10*q^7*t^2 + 9*q^7*t^3 + 10*q^9*t^3 + 8*q^9*t^4 + 9*q^11*t^4 + 
     4*q^11*t^5 + 8*q^13*t^5 + 3*q^13*t^6 + 4*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 179]] = 5*q^3 + 3*q^5 + 1/(q^5*t^4) + 1/(q^3*t^3) + 
     1/(q*t^3) + 3/(q*t^2) + q/t^2 + (2*q)/t + (3*q^3)/t + 4*q^5*t + 
     4*q^7*t + 4*q^7*t^2 + 4*q^9*t^2 + 4*q^9*t^3 + 4*q^11*t^3 + 2*q^11*t^4 + 
     4*q^13*t^4 + 2*q^13*t^5 + 2*q^15*t^5 + q^15*t^6 + 2*q^17*t^6 + q^19*t^7
 
Kh[Knot[Alternating, 11, 180]] = 7/q + 8*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 5/(q^7*t^3) + 4/(q^5*t^3) + 
     7/(q^5*t^2) + 5/(q^3*t^2) + 7/(q^3*t) + 7/(q*t) + 6*q*t + 6*q^3*t + 
     3*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 181]] = 9*q + 6*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 5/(q*t) + (5*q)/t + 8*q^3*t + 
     8*q^5*t + 7*q^5*t^2 + 8*q^7*t^2 + 7*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 
     7*q^11*t^4 + 2*q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 182]] = 3/q^5 + 5/q^3 + 1/(q^21*t^8) + 
     2/(q^19*t^7) + 1/(q^17*t^7) + 3/(q^17*t^6) + 2/(q^15*t^6) + 
     5/(q^15*t^5) + 3/(q^13*t^5) + 5/(q^13*t^4) + 5/(q^11*t^4) + 
     6/(q^11*t^3) + 5/(q^9*t^3) + 5/(q^9*t^2) + 6/(q^7*t^2) + 4/(q^7*t) + 
     5/(q^5*t) + (2*t)/q^3 + (2*t)/q + t^2/q + 2*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 183]] = 6/q^3 + 8/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 4/(q^15*t^6) + 2/(q^13*t^6) + 7/(q^13*t^5) + 
     4/(q^11*t^5) + 8/(q^11*t^4) + 7/(q^9*t^4) + 10/(q^9*t^3) + 8/(q^7*t^3) + 
     9/(q^7*t^2) + 10/(q^5*t^2) + 7/(q^5*t) + 9/(q^3*t) + (3*t)/q + 5*q*t + 
     q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 184]] = 6/q^3 + 7/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 4/(q^13*t^5) + 2/(q^11*t^5) + 5/(q^11*t^4) + 
     4/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 7/(q^7*t^2) + 7/(q^5*t^2) + 
     6/(q^5*t) + 7/(q^3*t) + (3*t)/q + 5*q*t + 2*q*t^2 + 3*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 185]] = 8/q + 9*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 4/(q^11*t^5) + 2/(q^9*t^5) + 6/(q^9*t^4) + 4/(q^7*t^4) + 
     8/(q^7*t^3) + 6/(q^5*t^3) + 9/(q^5*t^2) + 8/(q^3*t^2) + 8/(q^3*t) + 
     9/(q*t) + 5*q*t + 7*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 186]] = q^5 + q^7 + 2*q^7*t + 4*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 4*q^13*t^3 + 8*q^13*t^4 + 5*q^15*t^4 + 
     7*q^15*t^5 + 8*q^17*t^5 + 8*q^17*t^6 + 7*q^19*t^6 + 6*q^19*t^7 + 
     8*q^21*t^7 + 4*q^21*t^8 + 6*q^23*t^8 + 2*q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 187]] = 10/q + 10*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 7/(q^7*t^3) + 4/(q^5*t^3) + 
     9/(q^5*t^2) + 7/(q^3*t^2) + 9/(q^3*t) + 9/(q*t) + 8*q*t + 9*q^3*t + 
     5*q^3*t^2 + 8*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 188]] = 5*q + 6*q^3 + 1/(q^11*t^6) + 1/(q^9*t^5) + 
     1/(q^7*t^5) + 3/(q^7*t^4) + 1/(q^5*t^4) + 3/(q^5*t^3) + 3/(q^3*t^3) + 
     5/(q^3*t^2) + 3/(q*t^2) + 5/(q*t) + (5*q)/t + 5*q^3*t + 4*q^5*t + 
     3*q^5*t^2 + 5*q^7*t^2 + 2*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + 
     q^13*t^5
 
Kh[Knot[Alternating, 11, 189]] = 12/q + 13*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 6/(q^9*t^4) + 3/(q^7*t^4) + 9/(q^7*t^3) + 6/(q^5*t^3) + 
     12/(q^5*t^2) + 9/(q^3*t^2) + 12/(q^3*t) + 12/(q*t) + 10*q*t + 11*q^3*t + 
     6*q^3*t^2 + 10*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 190]] = 7/q + 6*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 2/(q^3*t^2) + 5/(q^3*t) + 4/(q*t) + 7*q*t + 
     6*q^3*t + 6*q^3*t^2 + 7*q^5*t^2 + 5*q^5*t^3 + 6*q^7*t^3 + 3*q^7*t^4 + 
     5*q^9*t^4 + 2*q^9*t^5 + 3*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 191]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 4*q^11*t^3 + 3*q^13*t^3 + 7*q^13*t^4 + 4*q^15*t^4 + 
     6*q^15*t^5 + 7*q^17*t^5 + 7*q^17*t^6 + 6*q^19*t^6 + 5*q^19*t^7 + 
     7*q^21*t^7 + 4*q^21*t^8 + 5*q^23*t^8 + 2*q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 192]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 6*q^9*t^3 + 4*q^11*t^3 + 8*q^11*t^4 + 6*q^13*t^4 + 
     7*q^13*t^5 + 8*q^15*t^5 + 8*q^15*t^6 + 7*q^17*t^6 + 5*q^17*t^7 + 
     8*q^19*t^7 + 4*q^19*t^8 + 5*q^21*t^8 + 2*q^21*t^9 + 4*q^23*t^9 + 
     q^23*t^10 + 2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 193]] = 4/q^3 + 7/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 4/(q^15*t^6) + 2/(q^13*t^6) + 6/(q^13*t^5) + 
     4/(q^11*t^5) + 7/(q^11*t^4) + 6/(q^9*t^4) + 8/(q^9*t^3) + 7/(q^7*t^3) + 
     7/(q^7*t^2) + 8/(q^5*t^2) + 6/(q^5*t) + 7/(q^3*t) + (2*t)/q + 3*q*t + 
     q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 194]] = 4/q^5 + 7/q^3 + 1/(q^21*t^8) + 
     2/(q^19*t^7) + 1/(q^17*t^7) + 4/(q^17*t^6) + 2/(q^15*t^6) + 
     6/(q^15*t^5) + 4/(q^13*t^5) + 7/(q^13*t^4) + 6/(q^11*t^4) + 
     8/(q^11*t^3) + 7/(q^9*t^3) + 6/(q^9*t^2) + 8/(q^7*t^2) + 6/(q^7*t) + 
     6/(q^5*t) + (2*t)/q^3 + (3*t)/q + t^2/q + 2*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 195]] = 3/q + 4*q + 1/(q^17*t^8) + 1/(q^15*t^7) + 
     1/(q^13*t^7) + 2/(q^13*t^6) + 1/(q^11*t^6) + 3/(q^11*t^5) + 
     2/(q^9*t^5) + 3/(q^9*t^4) + 3/(q^7*t^4) + 4/(q^7*t^3) + 3/(q^5*t^3) + 
     4/(q^5*t^2) + 4/(q^3*t^2) + 3/(q^3*t) + 4/(q*t) + 2*q*t + 2*q^3*t + 
     q^3*t^2 + 2*q^5*t^2 + q^7*t^3
 
Kh[Knot[Alternating, 11, 196]] = 10/q^3 + 12/q + 1/(q^17*t^7) + 
     3/(q^15*t^6) + 1/(q^13*t^6) + 6/(q^13*t^5) + 3/(q^11*t^5) + 
     9/(q^11*t^4) + 6/(q^9*t^4) + 12/(q^9*t^3) + 9/(q^7*t^3) + 12/(q^7*t^2) + 
     12/(q^5*t^2) + 11/(q^5*t) + 12/(q^3*t) + (6*t)/q + 9*q*t + 3*q*t^2 + 
     6*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 197]] = 9*q + 6*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 5/(q*t) + (2*q)/t + 11*q^3*t + 8*q^5*t + 12*q^5*t^2 + 
     11*q^7*t^2 + 11*q^7*t^3 + 12*q^9*t^3 + 10*q^9*t^4 + 11*q^11*t^4 + 
     6*q^11*t^5 + 10*q^13*t^5 + 4*q^13*t^6 + 6*q^15*t^6 + q^15*t^7 + 
     4*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 198]] = 10*q + 9*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 4/(q^5*t^3) + 2/(q^3*t^3) + 7/(q^3*t^2) + 4/(q*t^2) + 
     8/(q*t) + (7*q)/t + 9*q^3*t + 9*q^5*t + 8*q^5*t^2 + 9*q^7*t^2 + 
     5*q^7*t^3 + 8*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 199]] = 7/q^3 + 9/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 5/(q^7*t^3) + 
     8/(q^7*t^2) + 6/(q^5*t^2) + 8/(q^5*t) + 8/(q^3*t) + (7*t)/q + 6*q*t + 
     3*q*t^2 + 7*q^3*t^2 + 2*q^3*t^3 + 3*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 200]] = q^3 + q^5 + 2*q^5*t + 3*q^7*t^2 + 
     2*q^9*t^2 + 5*q^9*t^3 + 3*q^11*t^3 + 7*q^11*t^4 + 5*q^13*t^4 + 
     6*q^13*t^5 + 7*q^15*t^5 + 7*q^15*t^6 + 6*q^17*t^6 + 5*q^17*t^7 + 
     7*q^19*t^7 + 4*q^19*t^8 + 5*q^21*t^8 + 2*q^21*t^9 + 4*q^23*t^9 + 
     q^23*t^10 + 2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 201]] = 6/q + 8*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 1/(q^7*t^4) + 4/(q^7*t^3) + 4/(q^5*t^3) + 
     6/(q^5*t^2) + 4/(q^3*t^2) + 7/(q^3*t) + 6/(q*t) + 6*q*t + 5*q^3*t + 
     3*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 202]] = 9*q + 6*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 1/(q*t^2) + 5/(q*t) + (5*q)/t + 10*q^3*t + 
     8*q^5*t + 8*q^5*t^2 + 10*q^7*t^2 + 8*q^7*t^3 + 8*q^9*t^3 + 5*q^9*t^4 + 
     8*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 203]] = 3*q^5 + 2*q^7 + q/t^2 + q^3/t + q^5/t + 
     3*q^7*t + 2*q^9*t + 5*q^9*t^2 + 3*q^11*t^2 + 4*q^11*t^3 + 5*q^13*t^3 + 
     5*q^13*t^4 + 4*q^15*t^4 + 4*q^15*t^5 + 5*q^17*t^5 + 3*q^17*t^6 + 
     4*q^19*t^6 + 2*q^19*t^7 + 3*q^21*t^7 + q^21*t^8 + 2*q^23*t^8 + q^25*t^9
 
Kh[Knot[Alternating, 11, 204]] = 5*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 6*q^5*t + 4*q^7*t + 8*q^7*t^2 + 6*q^9*t^2 + 8*q^9*t^3 + 
     8*q^11*t^3 + 8*q^11*t^4 + 8*q^13*t^4 + 6*q^13*t^5 + 8*q^15*t^5 + 
     4*q^15*t^6 + 6*q^17*t^6 + 2*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 
     2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 205]] = 7/q^3 + 8/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 4/(q^11*t^4) + 2/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 
     7/(q^7*t^2) + 6/(q^5*t^2) + 7/(q^5*t) + 7/(q^3*t) + (6*t)/q + 6*q*t + 
     3*q*t^2 + 6*q^3*t^2 + 2*q^3*t^3 + 3*q^5*t^3 + q^5*t^4 + 2*q^7*t^4 + 
     q^9*t^5
 
Kh[Knot[Alternating, 11, 206]] = 2/q^7 + 2/q^5 + 1/(q^25*t^9) + 
     1/(q^23*t^8) + 1/(q^21*t^8) + 3/(q^21*t^7) + 1/(q^19*t^7) + 
     2/(q^19*t^6) + 3/(q^17*t^6) + 4/(q^17*t^5) + 2/(q^15*t^5) + 
     3/(q^15*t^4) + 4/(q^13*t^4) + 3/(q^13*t^3) + 3/(q^11*t^3) + 
     3/(q^11*t^2) + 3/(q^9*t^2) + 1/(q^9*t) + 3/(q^7*t) + t/q^5 + t/q^3 + 
     t^2/q
 
Kh[Knot[Alternating, 11, 207]] = 3/q^5 + 4/q^3 + 1/(q^23*t^9) + 
     1/(q^21*t^8) + 1/(q^19*t^8) + 4/(q^19*t^7) + 1/(q^17*t^7) + 
     4/(q^17*t^6) + 4/(q^15*t^6) + 7/(q^15*t^5) + 4/(q^13*t^5) + 
     7/(q^13*t^4) + 7/(q^11*t^4) + 6/(q^11*t^3) + 7/(q^9*t^3) + 6/(q^9*t^2) + 
     6/(q^7*t^2) + 3/(q^7*t) + 6/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 208]] = 3/q^5 + 4/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 
     6/(q^17*t^6) + 5/(q^15*t^6) + 9/(q^15*t^5) + 6/(q^13*t^5) + 
     8/(q^13*t^4) + 9/(q^11*t^4) + 8/(q^11*t^3) + 8/(q^9*t^3) + 7/(q^9*t^2) + 
     8/(q^7*t^2) + 3/(q^7*t) + 7/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 209]] = 11/q + 13*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 6/(q^9*t^4) + 2/(q^7*t^4) + 8/(q^7*t^3) + 6/(q^5*t^3) + 
     11/(q^5*t^2) + 8/(q^3*t^2) + 12/(q^3*t) + 11/(q*t) + 10*q*t + 10*q^3*t + 
     6*q^3*t^2 + 10*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 210]] = 6/q + 7*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 4/(q^7*t^3) + 3/(q^5*t^3) + 
     5/(q^5*t^2) + 4/(q^3*t^2) + 6/(q^3*t) + 5/(q*t) + 5*q*t + 5*q^3*t + 
     3*q^3*t^2 + 5*q^5*t^2 + 2*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 211]] = 3/q^3 + 3/q + 1/(q^21*t^9) + 1/(q^19*t^8) + 
     1/(q^17*t^8) + 3/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 
     3/(q^13*t^6) + 5/(q^13*t^5) + 3/(q^11*t^5) + 5/(q^11*t^4) + 
     5/(q^9*t^4) + 5/(q^9*t^3) + 5/(q^7*t^3) + 5/(q^7*t^2) + 5/(q^5*t^2) + 
     2/(q^5*t) + 5/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[Alternating, 11, 212]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 9*q^5*t + 5*q^7*t + 12*q^7*t^2 + 9*q^9*t^2 + 12*q^9*t^3 + 
     12*q^11*t^3 + 13*q^11*t^4 + 12*q^13*t^4 + 10*q^13*t^5 + 13*q^15*t^5 + 
     7*q^15*t^6 + 10*q^17*t^6 + 4*q^17*t^7 + 7*q^19*t^7 + q^19*t^8 + 
     4*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 213]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 9*q^5*t + 5*q^7*t + 11*q^7*t^2 + 9*q^9*t^2 + 12*q^9*t^3 + 
     11*q^11*t^3 + 12*q^11*t^4 + 12*q^13*t^4 + 9*q^13*t^5 + 12*q^15*t^5 + 
     7*q^15*t^6 + 9*q^17*t^6 + 3*q^17*t^7 + 7*q^19*t^7 + q^19*t^8 + 
     3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 214]] = 6/q + 4*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 1/(q^3*t^2) + 3/(q^3*t) + 4/(q*t) + 6*q*t + 
     5*q^3*t + 4*q^3*t^2 + 6*q^5*t^2 + 5*q^5*t^3 + 4*q^7*t^3 + 2*q^7*t^4 + 
     5*q^9*t^4 + 2*q^9*t^5 + 2*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 215]] = 9*q^3 + 6*q^5 + 1/(q^3*t^3) + 3/(q*t^2) + 
     q/t^2 + (5*q)/t + (3*q^3)/t + 10*q^5*t + 8*q^7*t + 11*q^7*t^2 + 
     10*q^9*t^2 + 10*q^9*t^3 + 11*q^11*t^3 + 9*q^11*t^4 + 10*q^13*t^4 + 
     5*q^13*t^5 + 9*q^15*t^5 + 3*q^15*t^6 + 5*q^17*t^6 + q^17*t^7 + 
     3*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 216]] = 12*q + 10*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 3/(q*t^2) + 9/(q*t) + (6*q)/t + 12*q^3*t + 
     11*q^5*t + 12*q^5*t^2 + 12*q^7*t^2 + 9*q^7*t^3 + 12*q^9*t^3 + 
     6*q^9*t^4 + 9*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 217]] = 10/q^3 + 11/q + 1/(q^17*t^7) + 
     2/(q^15*t^6) + 1/(q^13*t^6) + 6/(q^13*t^5) + 2/(q^11*t^5) + 
     8/(q^11*t^4) + 6/(q^9*t^4) + 11/(q^9*t^3) + 8/(q^7*t^3) + 12/(q^7*t^2) + 
     11/(q^5*t^2) + 10/(q^5*t) + 12/(q^3*t) + (6*t)/q + 9*q*t + 3*q*t^2 + 
     6*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 218]] = 9/q^3 + 11/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 8/(q^11*t^4) + 
     5/(q^9*t^4) + 10/(q^9*t^3) + 8/(q^7*t^3) + 11/(q^7*t^2) + 10/(q^5*t^2) + 
     10/(q^5*t) + 11/(q^3*t) + (6*t)/q + 8*q*t + 3*q*t^2 + 6*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 219]] = 3/q^3 + 4/q + 1/(q^21*t^9) + 1/(q^19*t^8) + 
     1/(q^17*t^8) + 4/(q^17*t^7) + 1/(q^15*t^7) + 4/(q^15*t^6) + 
     4/(q^13*t^6) + 7/(q^13*t^5) + 4/(q^11*t^5) + 7/(q^11*t^4) + 
     7/(q^9*t^4) + 6/(q^9*t^3) + 7/(q^7*t^3) + 7/(q^7*t^2) + 6/(q^5*t^2) + 
     3/(q^5*t) + 7/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[Alternating, 11, 220]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     5*q^5*t + 3*q^7*t + 6*q^7*t^2 + 5*q^9*t^2 + 7*q^9*t^3 + 6*q^11*t^3 + 
     7*q^11*t^4 + 7*q^13*t^4 + 5*q^13*t^5 + 7*q^15*t^5 + 4*q^15*t^6 + 
     5*q^17*t^6 + 2*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 221]] = 6/q^3 + 6/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 
     1/(q^13*t^6) + 4/(q^13*t^5) + 1/(q^11*t^5) + 4/(q^11*t^4) + 
     4/(q^9*t^4) + 6/(q^9*t^3) + 4/(q^7*t^3) + 7/(q^7*t^2) + 6/(q^5*t^2) + 
     5/(q^5*t) + 7/(q^3*t) + (3*t)/q + 5*q*t + 2*q*t^2 + 3*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 222]] = 8/q + 8*q + 1/(q^15*t^7) + 1/(q^13*t^6) + 
     1/(q^11*t^6) + 4/(q^11*t^5) + 1/(q^9*t^5) + 5/(q^9*t^4) + 4/(q^7*t^4) + 
     7/(q^7*t^3) + 5/(q^5*t^3) + 9/(q^5*t^2) + 7/(q^3*t^2) + 7/(q^3*t) + 
     9/(q*t) + 5*q*t + 7*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 223]] = 4*q^5 + 2*q^7 + q/t^2 + q^3/t + q^5/t + 
     4*q^7*t + 3*q^9*t + 6*q^9*t^2 + 4*q^11*t^2 + 5*q^11*t^3 + 6*q^13*t^3 + 
     6*q^13*t^4 + 5*q^15*t^4 + 5*q^15*t^5 + 6*q^17*t^5 + 3*q^17*t^6 + 
     5*q^19*t^6 + 2*q^19*t^7 + 3*q^21*t^7 + q^21*t^8 + 2*q^23*t^8 + q^25*t^9
 
Kh[Knot[Alternating, 11, 224]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     5*q^5*t + 3*q^7*t + 7*q^7*t^2 + 5*q^9*t^2 + 7*q^9*t^3 + 7*q^11*t^3 + 
     7*q^11*t^4 + 7*q^13*t^4 + 6*q^13*t^5 + 7*q^15*t^5 + 4*q^15*t^6 + 
     6*q^17*t^6 + 2*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 225]] = 4/q^5 + 4/q^3 + 1/(q^19*t^7) + 
     1/(q^17*t^6) + 1/(q^15*t^6) + 3/(q^15*t^5) + 1/(q^13*t^5) + 
     3/(q^13*t^4) + 3/(q^11*t^4) + 4/(q^11*t^3) + 3/(q^9*t^3) + 4/(q^9*t^2) + 
     4/(q^7*t^2) + 3/(q^7*t) + 4/(q^5*t) + (2*t)/q^3 + (3*t)/q + t^2/q + 
     2*q*t^2 + q*t^3 + q^3*t^3 + q^5*t^4
 
Kh[Knot[Alternating, 11, 226]] = 5/q^3 + 6/q + 1/(q^17*t^7) + 1/(q^15*t^6) + 
     1/(q^13*t^6) + 3/(q^13*t^5) + 1/(q^11*t^5) + 4/(q^11*t^4) + 
     3/(q^9*t^4) + 5/(q^9*t^3) + 4/(q^7*t^3) + 6/(q^7*t^2) + 5/(q^5*t^2) + 
     5/(q^5*t) + 6/(q^3*t) + (3*t)/q + 4*q*t + 2*q*t^2 + 3*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 227]] = q^5 + q^7 + 3*q^7*t + 6*q^9*t^2 + 
     3*q^11*t^2 + 8*q^11*t^3 + 6*q^13*t^3 + 12*q^13*t^4 + 8*q^15*t^4 + 
     11*q^15*t^5 + 12*q^17*t^5 + 12*q^17*t^6 + 11*q^19*t^6 + 9*q^19*t^7 + 
     12*q^21*t^7 + 6*q^21*t^8 + 9*q^23*t^8 + 3*q^23*t^9 + 6*q^25*t^9 + 
     q^25*t^10 + 3*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 228]] = 11/q + 12*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 8/(q^7*t^3) + 5/(q^5*t^3) + 
     10/(q^5*t^2) + 8/(q^3*t^2) + 11/(q^3*t) + 10/(q*t) + 9*q*t + 10*q^3*t + 
     6*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 229]] = 4*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + q/t + 
     5*q^3*t + 3*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 6*q^7*t^3 + 5*q^9*t^3 + 
     5*q^9*t^4 + 6*q^11*t^4 + 4*q^11*t^5 + 5*q^13*t^5 + 3*q^13*t^6 + 
     4*q^15*t^6 + q^15*t^7 + 3*q^17*t^7 + q^17*t^8 + q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 230]] = 3*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + q/t + 
     3*q^3*t + 2*q^5*t + 4*q^5*t^2 + 3*q^7*t^2 + 4*q^7*t^3 + 4*q^9*t^3 + 
     3*q^9*t^4 + 4*q^11*t^4 + 3*q^11*t^5 + 3*q^13*t^5 + 2*q^13*t^6 + 
     3*q^15*t^6 + q^15*t^7 + 2*q^17*t^7 + q^17*t^8 + q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 231]] = 7/q^3 + 10/q + 1/(q^15*t^6) + 2/(q^13*t^5) + 
     1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 7/(q^9*t^3) + 5/(q^7*t^3) + 
     7/(q^7*t^2) + 7/(q^5*t^2) + 9/(q^5*t) + 7/(q^3*t) + (6*t)/q + 6*q*t + 
     4*q*t^2 + 6*q^3*t^2 + q^3*t^3 + 4*q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[Alternating, 11, 232]] = 10/q^3 + 11/q + 1/(q^15*t^6) + 
     2/(q^13*t^5) + 1/(q^11*t^5) + 5/(q^11*t^4) + 2/(q^9*t^4) + 8/(q^9*t^3) + 
     5/(q^7*t^3) + 9/(q^7*t^2) + 8/(q^5*t^2) + 10/(q^5*t) + 9/(q^3*t) + 
     (8*t)/q + 9*q*t + 5*q*t^2 + 8*q^3*t^2 + 3*q^3*t^3 + 5*q^5*t^3 + 
     q^5*t^4 + 3*q^7*t^4 + q^9*t^5
 
Kh[Knot[Alternating, 11, 233]] = 15/q + 14*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 3/(q^5*t^3) + 11/(q^5*t^2) + 7/(q^3*t^2) + 
     13/(q^3*t) + 11/(q*t) + 14*q*t + 14*q^3*t + 11*q^3*t^2 + 14*q^5*t^2 + 
     7*q^5*t^3 + 11*q^7*t^3 + 4*q^7*t^4 + 7*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 234]] = q^7 + q^9 + q^9*t + 2*q^11*t^2 + q^13*t^2 + 
     q^13*t^3 + 2*q^15*t^3 + 3*q^15*t^4 + q^17*t^4 + 2*q^17*t^5 + 
     3*q^19*t^5 + 3*q^19*t^6 + 2*q^21*t^6 + 2*q^21*t^7 + 3*q^23*t^7 + 
     2*q^23*t^8 + 2*q^25*t^8 + q^25*t^9 + 2*q^27*t^9 + q^27*t^10 + 
     q^29*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 235]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 4*q^11*t^3 + 3*q^13*t^3 + 6*q^13*t^4 + 4*q^15*t^4 + 
     5*q^15*t^5 + 6*q^17*t^5 + 6*q^17*t^6 + 5*q^19*t^6 + 4*q^19*t^7 + 
     6*q^21*t^7 + 3*q^21*t^8 + 4*q^23*t^8 + q^23*t^9 + 3*q^25*t^9 + 
     q^25*t^10 + q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 236]] = q^5 + q^7 + 2*q^7*t + 4*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 4*q^13*t^3 + 8*q^13*t^4 + 5*q^15*t^4 + 
     8*q^15*t^5 + 8*q^17*t^5 + 8*q^17*t^6 + 8*q^19*t^6 + 6*q^19*t^7 + 
     8*q^21*t^7 + 5*q^21*t^8 + 6*q^23*t^8 + 2*q^23*t^9 + 5*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 237]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 6*q^9*t^3 + 4*q^11*t^3 + 8*q^11*t^4 + 6*q^13*t^4 + 
     7*q^13*t^5 + 8*q^15*t^5 + 7*q^15*t^6 + 7*q^17*t^6 + 5*q^17*t^7 + 
     7*q^19*t^7 + 4*q^19*t^8 + 5*q^21*t^8 + q^21*t^9 + 4*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 238]] = q^3 + q^5 + 2*q^5*t + 3*q^7*t^2 + 
     2*q^9*t^2 + 4*q^9*t^3 + 3*q^11*t^3 + 5*q^11*t^4 + 4*q^13*t^4 + 
     5*q^13*t^5 + 5*q^15*t^5 + 5*q^15*t^6 + 5*q^17*t^6 + 3*q^17*t^7 + 
     5*q^19*t^7 + 3*q^19*t^8 + 3*q^21*t^8 + q^21*t^9 + 3*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 239]] = 16*q + 13*q^3 + 1/(q^7*t^4) + 4/(q^5*t^3) + 
     1/(q^3*t^3) + 8/(q^3*t^2) + 4/(q*t^2) + 12/(q*t) + (8*q)/t + 16*q^3*t + 
     15*q^5*t + 16*q^5*t^2 + 16*q^7*t^2 + 12*q^7*t^3 + 16*q^9*t^3 + 
     8*q^9*t^4 + 12*q^11*t^4 + 4*q^11*t^5 + 8*q^13*t^5 + q^13*t^6 + 
     4*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 240]] = q^7 + q^9 + q^9*t + 3*q^11*t^2 + q^13*t^2 + 
     2*q^13*t^3 + 3*q^15*t^3 + 5*q^15*t^4 + 2*q^17*t^4 + 4*q^17*t^5 + 
     5*q^19*t^5 + 5*q^19*t^6 + 4*q^21*t^6 + 4*q^21*t^7 + 5*q^23*t^7 + 
     3*q^23*t^8 + 4*q^25*t^8 + 2*q^25*t^9 + 3*q^27*t^9 + q^27*t^10 + 
     2*q^29*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 241]] = q^5 + q^7 + 2*q^7*t + 4*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 4*q^13*t^3 + 8*q^13*t^4 + 5*q^15*t^4 + 
     7*q^15*t^5 + 8*q^17*t^5 + 8*q^17*t^6 + 7*q^19*t^6 + 6*q^19*t^7 + 
     8*q^21*t^7 + 4*q^21*t^8 + 6*q^23*t^8 + 2*q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 242]] = q^5 + q^7 + q^7*t + 2*q^9*t^2 + q^11*t^2 + 
     2*q^11*t^3 + 2*q^13*t^3 + 4*q^13*t^4 + 2*q^15*t^4 + 3*q^15*t^5 + 
     4*q^17*t^5 + 4*q^17*t^6 + 3*q^19*t^6 + 3*q^19*t^7 + 4*q^21*t^7 + 
     2*q^21*t^8 + 3*q^23*t^8 + q^23*t^9 + 2*q^25*t^9 + q^25*t^10 + 
     q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 243]] = q^3 + q^5 + 2*q^5*t + 3*q^7*t^2 + 
     2*q^9*t^2 + 4*q^9*t^3 + 3*q^11*t^3 + 6*q^11*t^4 + 4*q^13*t^4 + 
     5*q^13*t^5 + 6*q^15*t^5 + 5*q^15*t^6 + 5*q^17*t^6 + 4*q^17*t^7 + 
     5*q^19*t^7 + 3*q^19*t^8 + 4*q^21*t^8 + q^21*t^9 + 3*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 244]] = q^5 + q^7 + 3*q^7*t + 6*q^9*t^2 + 
     3*q^11*t^2 + 8*q^11*t^3 + 6*q^13*t^3 + 12*q^13*t^4 + 8*q^15*t^4 + 
     12*q^15*t^5 + 12*q^17*t^5 + 12*q^17*t^6 + 12*q^19*t^6 + 9*q^19*t^7 + 
     12*q^21*t^7 + 7*q^21*t^8 + 9*q^23*t^8 + 3*q^23*t^9 + 7*q^25*t^9 + 
     q^25*t^10 + 3*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 245]] = q^5 + q^7 + q^7*t + 3*q^9*t^2 + q^11*t^2 + 
     3*q^11*t^3 + 3*q^13*t^3 + 6*q^13*t^4 + 3*q^15*t^4 + 6*q^15*t^5 + 
     6*q^17*t^5 + 6*q^17*t^6 + 6*q^19*t^6 + 5*q^19*t^7 + 6*q^21*t^7 + 
     4*q^21*t^8 + 5*q^23*t^8 + 2*q^23*t^9 + 4*q^25*t^9 + q^25*t^10 + 
     2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 246]] = q^3 + q^5 + q^5*t + 2*q^7*t^2 + q^9*t^2 + 
     2*q^9*t^3 + 2*q^11*t^3 + 3*q^11*t^4 + 2*q^13*t^4 + 3*q^13*t^5 + 
     3*q^15*t^5 + 3*q^15*t^6 + 3*q^17*t^6 + 2*q^17*t^7 + 3*q^19*t^7 + 
     2*q^19*t^8 + 2*q^21*t^8 + q^21*t^9 + 2*q^23*t^9 + q^23*t^10 + 
     q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 247]] = q + q^3 + q^3*t + q^5*t^2 + q^7*t^2 + 
     q^7*t^3 + q^9*t^3 + q^9*t^4 + q^11*t^4 + q^11*t^5 + q^13*t^5 + 
     q^13*t^6 + q^15*t^6 + q^15*t^7 + q^17*t^7 + q^17*t^8 + q^19*t^8 + 
     q^21*t^9 + q^21*t^10 + q^25*t^11
 
Kh[Knot[Alternating, 11, 248]] = 10/q^3 + 13/q + 1/(q^17*t^7) + 
     4/(q^15*t^6) + 1/(q^13*t^6) + 7/(q^13*t^5) + 4/(q^11*t^5) + 
     10/(q^11*t^4) + 7/(q^9*t^4) + 13/(q^9*t^3) + 10/(q^7*t^3) + 
     13/(q^7*t^2) + 13/(q^5*t^2) + 12/(q^5*t) + 13/(q^3*t) + (6*t)/q + 
     9*q*t + 3*q*t^2 + 6*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 249]] = 8/q + 10*q + 1/(q^15*t^7) + 3/(q^13*t^6) + 
     1/(q^11*t^6) + 4/(q^11*t^5) + 3/(q^9*t^5) + 7/(q^9*t^4) + 4/(q^7*t^4) + 
     9/(q^7*t^3) + 7/(q^5*t^3) + 9/(q^5*t^2) + 9/(q^3*t^2) + 9/(q^3*t) + 
     9/(q*t) + 5*q*t + 7*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 250]] = 7*q^3 + 5*q^5 + 1/(q^5*t^4) + 1/(q^3*t^3) + 
     1/(q*t^3) + 4/(q*t^2) + q/t^2 + (4*q)/t + (4*q^3)/t + 7*q^5*t + 
     6*q^7*t + 6*q^7*t^2 + 7*q^9*t^2 + 6*q^9*t^3 + 6*q^11*t^3 + 4*q^11*t^4 + 
     6*q^13*t^4 + 2*q^13*t^5 + 4*q^15*t^5 + q^15*t^6 + 2*q^17*t^6 + q^19*t^7
 
Kh[Knot[Alternating, 11, 251]] = 11/q + 12*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 8/(q^7*t^3) + 5/(q^5*t^3) + 
     10/(q^5*t^2) + 8/(q^3*t^2) + 11/(q^3*t) + 10/(q*t) + 9*q*t + 10*q^3*t + 
     6*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 252]] = 12*q + 10*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 2/(q^3*t^3) + 8/(q^3*t^2) + 5/(q*t^2) + 
     9/(q*t) + (8*q)/t + 10*q^3*t + 11*q^5*t + 9*q^5*t^2 + 10*q^7*t^2 + 
     6*q^7*t^3 + 9*q^9*t^3 + 3*q^9*t^4 + 6*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 253]] = 11/q + 12*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 8/(q^7*t^3) + 5/(q^5*t^3) + 
     10/(q^5*t^2) + 8/(q^3*t^2) + 11/(q^3*t) + 10/(q*t) + 9*q*t + 10*q^3*t + 
     6*q^3*t^2 + 9*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 254]] = 12*q + 10*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 2/(q^3*t^3) + 8/(q^3*t^2) + 5/(q*t^2) + 
     9/(q*t) + (8*q)/t + 10*q^3*t + 11*q^5*t + 9*q^5*t^2 + 10*q^7*t^2 + 
     6*q^7*t^3 + 9*q^9*t^3 + 3*q^9*t^4 + 6*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 255]] = 9/q^3 + 12/q + 1/(q^17*t^7) + 3/(q^15*t^6) + 
     1/(q^13*t^6) + 6/(q^13*t^5) + 3/(q^11*t^5) + 9/(q^11*t^4) + 
     6/(q^9*t^4) + 11/(q^9*t^3) + 9/(q^7*t^3) + 12/(q^7*t^2) + 11/(q^5*t^2) + 
     11/(q^5*t) + 12/(q^3*t) + (6*t)/q + 8*q*t + 3*q*t^2 + 6*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 256]] = 9/q + 11*q + 1/(q^15*t^7) + 3/(q^13*t^6) + 
     1/(q^11*t^6) + 5/(q^11*t^5) + 3/(q^9*t^5) + 8/(q^9*t^4) + 5/(q^7*t^4) + 
     10/(q^7*t^3) + 8/(q^5*t^3) + 11/(q^5*t^2) + 10/(q^3*t^2) + 10/(q^3*t) + 
     11/(q*t) + 6*q*t + 8*q^3*t + 3*q^3*t^2 + 6*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 257]] = 8/q + 9*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 4/(q^5*t^3) + 
     7/(q^5*t^2) + 6/(q^3*t^2) + 8/(q^3*t) + 7/(q*t) + 6*q*t + 7*q^3*t + 
     4*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 258]] = 6*q + 7*q^3 + 1/(q^11*t^6) + 1/(q^9*t^5) + 
     1/(q^7*t^5) + 3/(q^7*t^4) + 1/(q^5*t^4) + 4/(q^5*t^3) + 3/(q^3*t^3) + 
     5/(q^3*t^2) + 4/(q*t^2) + 6/(q*t) + (5*q)/t + 5*q^3*t + 5*q^5*t + 
     4*q^5*t^2 + 5*q^7*t^2 + 2*q^7*t^3 + 4*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + 
     q^13*t^5
 
Kh[Knot[Alternating, 11, 259]] = 4*q^5 + 2*q^7 + q/t^2 + q^3/t + q^5/t + 
     4*q^7*t + 3*q^9*t + 6*q^9*t^2 + 4*q^11*t^2 + 6*q^11*t^3 + 6*q^13*t^3 + 
     6*q^13*t^4 + 6*q^15*t^4 + 5*q^15*t^5 + 6*q^17*t^5 + 4*q^17*t^6 + 
     5*q^19*t^6 + 2*q^19*t^7 + 4*q^21*t^7 + q^21*t^8 + 2*q^23*t^8 + q^25*t^9
 
Kh[Knot[Alternating, 11, 260]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     4*q^5*t + 3*q^7*t + 5*q^7*t^2 + 4*q^9*t^2 + 6*q^9*t^3 + 5*q^11*t^3 + 
     5*q^11*t^4 + 6*q^13*t^4 + 4*q^13*t^5 + 5*q^15*t^5 + 3*q^15*t^6 + 
     4*q^17*t^6 + q^17*t^7 + 3*q^19*t^7 + q^19*t^8 + q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 261]] = 5/q^5 + 9/q^3 + 1/(q^21*t^8) + 
     3/(q^19*t^7) + 1/(q^17*t^7) + 6/(q^17*t^6) + 3/(q^15*t^6) + 
     8/(q^15*t^5) + 6/(q^13*t^5) + 10/(q^13*t^4) + 8/(q^11*t^4) + 
     11/(q^11*t^3) + 10/(q^9*t^3) + 9/(q^9*t^2) + 11/(q^7*t^2) + 8/(q^7*t) + 
     9/(q^5*t) + (3*t)/q^3 + (4*t)/q + t^2/q + 3*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 262]] = 5/q^3 + 8/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 4/(q^15*t^6) + 2/(q^13*t^6) + 6/(q^13*t^5) + 
     4/(q^11*t^5) + 8/(q^11*t^4) + 6/(q^9*t^4) + 9/(q^9*t^3) + 8/(q^7*t^3) + 
     8/(q^7*t^2) + 9/(q^5*t^2) + 7/(q^5*t) + 8/(q^3*t) + (3*t)/q + 4*q*t + 
     q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 263]] = q^7 + q^9 + q^9*t + 4*q^11*t^2 + q^13*t^2 + 
     3*q^13*t^3 + 4*q^15*t^3 + 7*q^15*t^4 + 3*q^17*t^4 + 6*q^17*t^5 + 
     7*q^19*t^5 + 6*q^19*t^6 + 6*q^21*t^6 + 6*q^21*t^7 + 6*q^23*t^7 + 
     4*q^23*t^8 + 6*q^25*t^8 + 2*q^25*t^9 + 4*q^27*t^9 + q^27*t^10 + 
     2*q^29*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 264]] = 11*q + 9*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 3/(q*t^2) + 8/(q*t) + (5*q)/t + 11*q^3*t + 
     10*q^5*t + 11*q^5*t^2 + 11*q^7*t^2 + 8*q^7*t^3 + 11*q^9*t^3 + 
     6*q^9*t^4 + 8*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 265]] = 9/q + 8*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 
     1/(q^5*t^3) + 5/(q^5*t^2) + 3/(q^3*t^2) + 7/(q^3*t) + 5/(q*t) + 9*q*t + 
     8*q^3*t + 8*q^3*t^2 + 9*q^5*t^2 + 6*q^5*t^3 + 8*q^7*t^3 + 4*q^7*t^4 + 
     6*q^9*t^4 + 2*q^9*t^5 + 4*q^11*t^5 + q^11*t^6 + 2*q^13*t^6 + q^15*t^7
 
Kh[Knot[Alternating, 11, 266]] = 17/q + 18*q + 1/(q^13*t^6) + 5/(q^11*t^5) + 
     1/(q^9*t^5) + 9/(q^9*t^4) + 5/(q^7*t^4) + 13/(q^7*t^3) + 9/(q^5*t^3) + 
     17/(q^5*t^2) + 13/(q^3*t^2) + 17/(q^3*t) + 17/(q*t) + 13*q*t + 
     16*q^3*t + 8*q^3*t^2 + 13*q^5*t^2 + 4*q^5*t^3 + 8*q^7*t^3 + q^7*t^4 + 
     4*q^9*t^4 + q^11*t^5
 
Kh[Knot[Alternating, 11, 267]] = 12/q^3 + 16/q + 1/(q^17*t^7) + 
     4/(q^15*t^6) + 1/(q^13*t^6) + 8/(q^13*t^5) + 4/(q^11*t^5) + 
     12/(q^11*t^4) + 8/(q^9*t^4) + 15/(q^9*t^3) + 12/(q^7*t^3) + 
     16/(q^7*t^2) + 15/(q^5*t^2) + 15/(q^5*t) + 16/(q^3*t) + (8*t)/q + 
     11*q*t + 4*q*t^2 + 8*q^3*t^2 + q^3*t^3 + 4*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 268]] = 12*q + 11*q^3 + 1/(q^9*t^5) + 3/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 3/(q^3*t^3) + 9/(q^3*t^2) + 5/(q*t^2) + 
     10/(q*t) + (9*q)/t + 11*q^3*t + 11*q^5*t + 9*q^5*t^2 + 11*q^7*t^2 + 
     6*q^7*t^3 + 9*q^9*t^3 + 3*q^9*t^4 + 6*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 269]] = 13*q + 12*q^3 + 1/(q^9*t^5) + 4/(q^7*t^4) + 
     1/(q^5*t^4) + 6/(q^5*t^3) + 4/(q^3*t^3) + 10/(q^3*t^2) + 6/(q*t^2) + 
     11/(q*t) + (10*q)/t + 12*q^3*t + 12*q^5*t + 9*q^5*t^2 + 12*q^7*t^2 + 
     6*q^7*t^3 + 9*q^9*t^3 + 3*q^9*t^4 + 6*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 270]] = 12/q + 11*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 3/(q^5*t^3) + 9/(q^5*t^2) + 5/(q^3*t^2) + 
     10/(q^3*t) + 9/(q*t) + 11*q*t + 11*q^3*t + 8*q^3*t^2 + 11*q^5*t^2 + 
     6*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 271]] = 12*q + 8*q^3 + 1/(q^5*t^3) + 4/(q^3*t^2) + 
     1/(q*t^2) + 7/(q*t) + (4*q)/t + 13*q^3*t + 11*q^5*t + 15*q^5*t^2 + 
     13*q^7*t^2 + 13*q^7*t^3 + 15*q^9*t^3 + 10*q^9*t^4 + 13*q^11*t^4 + 
     7*q^11*t^5 + 10*q^13*t^5 + 3*q^13*t^6 + 7*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 272]] = 13/q + 12*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 6/(q^3*t^2) + 
     11/(q^3*t) + 10/(q*t) + 12*q*t + 12*q^3*t + 9*q^3*t^2 + 12*q^5*t^2 + 
     6*q^5*t^3 + 9*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 273]] = 7/q^3 + 11/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 7/(q^15*t^6) + 3/(q^13*t^6) + 10/(q^13*t^5) + 
     7/(q^11*t^5) + 12/(q^11*t^4) + 10/(q^9*t^4) + 14/(q^9*t^3) + 
     12/(q^7*t^3) + 12/(q^7*t^2) + 14/(q^5*t^2) + 10/(q^5*t) + 12/(q^3*t) + 
     (3*t)/q + 6*q*t + q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 274]] = 13/q + 15*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 7/(q^9*t^4) + 3/(q^7*t^4) + 10/(q^7*t^3) + 7/(q^5*t^3) + 
     13/(q^5*t^2) + 10/(q^3*t^2) + 14/(q^3*t) + 13/(q*t) + 11*q*t + 
     12*q^3*t + 7*q^3*t^2 + 11*q^5*t^2 + 3*q^5*t^3 + 7*q^7*t^3 + q^7*t^4 + 
     3*q^9*t^4 + q^11*t^5
 
Kh[Knot[Alternating, 11, 275]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 8*q^5*t + 5*q^7*t + 10*q^7*t^2 + 8*q^9*t^2 + 11*q^9*t^3 + 
     10*q^11*t^3 + 10*q^11*t^4 + 11*q^13*t^4 + 8*q^13*t^5 + 10*q^15*t^5 + 
     6*q^15*t^6 + 8*q^17*t^6 + 2*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 
     2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 276]] = 7*q^3 + 4*q^5 + 1/(q*t^2) + (3*q)/t + 
     q^3/t + 10*q^5*t + 6*q^7*t + 13*q^7*t^2 + 10*q^9*t^2 + 13*q^9*t^3 + 
     13*q^11*t^3 + 13*q^11*t^4 + 13*q^13*t^4 + 10*q^13*t^5 + 13*q^15*t^5 + 
     7*q^15*t^6 + 10*q^17*t^6 + 3*q^17*t^7 + 7*q^19*t^7 + q^19*t^8 + 
     3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 277]] = 12*q + 8*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 6/(q^3*t^2) + 3/(q*t^2) + 7/(q*t) + (6*q)/t + 11*q^3*t + 
     11*q^5*t + 10*q^5*t^2 + 11*q^7*t^2 + 9*q^7*t^3 + 10*q^9*t^3 + 
     5*q^9*t^4 + 9*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 278]] = 12/q + 9*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 
     1/(q^5*t^3) + 7/(q^5*t^2) + 3/(q^3*t^2) + 8/(q^3*t) + 7/(q*t) + 12*q*t + 
     11*q^3*t + 10*q^3*t^2 + 12*q^5*t^2 + 9*q^5*t^3 + 10*q^7*t^3 + 
     5*q^7*t^4 + 9*q^9*t^4 + 3*q^9*t^5 + 5*q^11*t^5 + q^11*t^6 + 3*q^13*t^6 + 
     q^15*t^7
 
Kh[Knot[Alternating, 11, 279]] = 7*q + 8*q^3 + 1/(q^11*t^6) + 2/(q^9*t^5) + 
     1/(q^7*t^5) + 4/(q^7*t^4) + 2/(q^5*t^4) + 5/(q^5*t^3) + 4/(q^3*t^3) + 
     7/(q^3*t^2) + 5/(q*t^2) + 7/(q*t) + (7*q)/t + 6*q^3*t + 6*q^5*t + 
     4*q^5*t^2 + 6*q^7*t^2 + 2*q^7*t^3 + 4*q^9*t^3 + q^9*t^4 + 2*q^11*t^4 + 
     q^13*t^5
 
Kh[Knot[Alternating, 11, 280]] = 8/q + 10*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 5/(q^9*t^4) + 2/(q^7*t^4) + 6/(q^7*t^3) + 5/(q^5*t^3) + 
     8/(q^5*t^2) + 6/(q^3*t^2) + 9/(q^3*t) + 8/(q*t) + 7*q*t + 7*q^3*t + 
     4*q^3*t^2 + 7*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 281]] = 14*q + 12*q^3 + 1/(q^9*t^5) + 3/(q^7*t^4) + 
     1/(q^5*t^4) + 6/(q^5*t^3) + 3/(q^3*t^3) + 10/(q^3*t^2) + 6/(q*t^2) + 
     11/(q*t) + (10*q)/t + 12*q^3*t + 13*q^5*t + 10*q^5*t^2 + 12*q^7*t^2 + 
     7*q^7*t^3 + 10*q^9*t^3 + 3*q^9*t^4 + 7*q^11*t^4 + q^11*t^5 + 
     3*q^13*t^5 + q^15*t^6
 
Kh[Knot[Alternating, 11, 282]] = 10/q^3 + 11/q + 1/(q^15*t^6) + 
     3/(q^13*t^5) + 1/(q^11*t^5) + 5/(q^11*t^4) + 3/(q^9*t^4) + 8/(q^9*t^3) + 
     5/(q^7*t^3) + 10/(q^7*t^2) + 8/(q^5*t^2) + 10/(q^5*t) + 10/(q^3*t) + 
     (8*t)/q + 9*q*t + 5*q*t^2 + 8*q^3*t^2 + 3*q^3*t^3 + 5*q^5*t^3 + 
     q^5*t^4 + 3*q^7*t^4 + q^9*t^5
 
Kh[Knot[Alternating, 11, 283]] = 7/q^3 + 10/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 6/(q^15*t^6) + 3/(q^13*t^6) + 9/(q^13*t^5) + 
     6/(q^11*t^5) + 11/(q^11*t^4) + 9/(q^9*t^4) + 13/(q^9*t^3) + 
     11/(q^7*t^3) + 11/(q^7*t^2) + 13/(q^5*t^2) + 9/(q^5*t) + 11/(q^3*t) + 
     (3*t)/q + 6*q*t + q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 284]] = 15*q + 12*q^3 + 1/(q^7*t^4) + 4/(q^5*t^3) + 
     1/(q^3*t^3) + 8/(q^3*t^2) + 4/(q*t^2) + 11/(q*t) + (8*q)/t + 15*q^3*t + 
     14*q^5*t + 14*q^5*t^2 + 15*q^7*t^2 + 11*q^7*t^3 + 14*q^9*t^3 + 
     7*q^9*t^4 + 11*q^11*t^4 + 3*q^11*t^5 + 7*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 285]] = 13/q + 14*q + 1/(q^13*t^6) + 4/(q^11*t^5) + 
     1/(q^9*t^5) + 7/(q^9*t^4) + 4/(q^7*t^4) + 10/(q^7*t^3) + 7/(q^5*t^3) + 
     13/(q^5*t^2) + 10/(q^3*t^2) + 13/(q^3*t) + 13/(q*t) + 10*q*t + 
     12*q^3*t + 6*q^3*t^2 + 10*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 
     3*q^9*t^4 + q^11*t^5
 
Kh[Knot[Alternating, 11, 286]] = 13*q + 12*q^3 + 1/(q^9*t^5) + 3/(q^7*t^4) + 
     1/(q^5*t^4) + 6/(q^5*t^3) + 3/(q^3*t^3) + 9/(q^3*t^2) + 6/(q*t^2) + 
     11/(q*t) + (9*q)/t + 11*q^3*t + 12*q^5*t + 10*q^5*t^2 + 11*q^7*t^2 + 
     6*q^7*t^3 + 10*q^9*t^3 + 3*q^9*t^4 + 6*q^11*t^4 + q^11*t^5 + 
     3*q^13*t^5 + q^15*t^6
 
Kh[Knot[Alternating, 11, 287]] = 15/q + 16*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 7/(q^9*t^4) + 3/(q^7*t^4) + 11/(q^7*t^3) + 7/(q^5*t^3) + 
     14/(q^5*t^2) + 11/(q^3*t^2) + 15/(q^3*t) + 14/(q*t) + 12*q*t + 
     14*q^3*t + 8*q^3*t^2 + 12*q^5*t^2 + 4*q^5*t^3 + 8*q^7*t^3 + q^7*t^4 + 
     4*q^9*t^4 + q^11*t^5
 
Kh[Knot[Alternating, 11, 288]] = 18/q + 17*q + 1/(q^11*t^5) + 4/(q^9*t^4) + 
     1/(q^7*t^4) + 9/(q^7*t^3) + 4/(q^5*t^3) + 13/(q^5*t^2) + 9/(q^3*t^2) + 
     16/(q^3*t) + 13/(q*t) + 16*q*t + 17*q^3*t + 13*q^3*t^2 + 16*q^5*t^2 + 
     8*q^5*t^3 + 13*q^7*t^3 + 4*q^7*t^4 + 8*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 289]] = 13/q + 12*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 6/(q^7*t^3) + 3/(q^5*t^3) + 9/(q^5*t^2) + 6/(q^3*t^2) + 
     11/(q^3*t) + 9/(q*t) + 11*q*t + 12*q^3*t + 9*q^3*t^2 + 11*q^5*t^2 + 
     6*q^5*t^3 + 9*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 290]] = 10/q + 11*q + 1/(q^15*t^7) + 3/(q^13*t^6) + 
     1/(q^11*t^6) + 6/(q^11*t^5) + 3/(q^9*t^5) + 8/(q^9*t^4) + 6/(q^7*t^4) + 
     11/(q^7*t^3) + 8/(q^5*t^3) + 12/(q^5*t^2) + 11/(q^3*t^2) + 10/(q^3*t) + 
     12/(q*t) + 6*q*t + 9*q^3*t + 3*q^3*t^2 + 6*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 291]] = q^5 + q^7 + 3*q^7*t + 4*q^9*t^2 + 
     3*q^11*t^2 + 5*q^11*t^3 + 4*q^13*t^3 + 9*q^13*t^4 + 5*q^15*t^4 + 
     7*q^15*t^5 + 9*q^17*t^5 + 8*q^17*t^6 + 7*q^19*t^6 + 6*q^19*t^7 + 
     8*q^21*t^7 + 4*q^21*t^8 + 6*q^23*t^8 + 2*q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 292]] = q^3 + q^5 + 4*q^5*t + 6*q^7*t^2 + 
     4*q^9*t^2 + 8*q^9*t^3 + 6*q^11*t^3 + 11*q^11*t^4 + 8*q^13*t^4 + 
     10*q^13*t^5 + 11*q^15*t^5 + 10*q^15*t^6 + 10*q^17*t^6 + 7*q^17*t^7 + 
     10*q^19*t^7 + 5*q^19*t^8 + 7*q^21*t^8 + 2*q^21*t^9 + 5*q^23*t^9 + 
     q^23*t^10 + 2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 293]] = 6/q^5 + 6/q^3 + 1/(q^19*t^7) + 
     2/(q^17*t^6) + 1/(q^15*t^6) + 4/(q^15*t^5) + 2/(q^13*t^5) + 
     4/(q^13*t^4) + 4/(q^11*t^4) + 7/(q^11*t^3) + 4/(q^9*t^3) + 6/(q^9*t^2) + 
     7/(q^7*t^2) + 5/(q^7*t) + 6/(q^5*t) + (3*t)/q^3 + (5*t)/q + (2*t^2)/q + 
     3*q*t^2 + q*t^3 + 2*q^3*t^3 + q^5*t^4
 
Kh[Knot[Alternating, 11, 294]] = 9/q^3 + 10/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 10/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 10/(q^5*t^2) + 
     9/(q^5*t) + 10/(q^3*t) + (5*t)/q + 8*q*t + 3*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 295]] = 3/q^5 + 5/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 
     6/(q^17*t^6) + 5/(q^15*t^6) + 9/(q^15*t^5) + 6/(q^13*t^5) + 
     9/(q^13*t^4) + 9/(q^11*t^4) + 8/(q^11*t^3) + 9/(q^9*t^3) + 7/(q^9*t^2) + 
     8/(q^7*t^2) + 4/(q^7*t) + 7/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[Alternating, 11, 296]] = 3/q^3 + 5/q + 1/(q^21*t^9) + 2/(q^19*t^8) + 
     1/(q^17*t^8) + 5/(q^17*t^7) + 2/(q^15*t^7) + 6/(q^15*t^6) + 
     5/(q^13*t^6) + 9/(q^13*t^5) + 6/(q^11*t^5) + 9/(q^11*t^4) + 
     9/(q^9*t^4) + 8/(q^9*t^3) + 9/(q^7*t^3) + 8/(q^7*t^2) + 8/(q^5*t^2) + 
     4/(q^5*t) + 8/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[Alternating, 11, 297]] = 11/q^3 + 14/q + 1/(q^17*t^7) + 
     4/(q^15*t^6) + 1/(q^13*t^6) + 8/(q^13*t^5) + 4/(q^11*t^5) + 
     11/(q^11*t^4) + 8/(q^9*t^4) + 14/(q^9*t^3) + 11/(q^7*t^3) + 
     15/(q^7*t^2) + 14/(q^5*t^2) + 13/(q^5*t) + 15/(q^3*t) + (7*t)/q + 
     10*q*t + 3*q*t^2 + 7*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 298]] = q^5 + q^7 + 3*q^7*t + 5*q^9*t^2 + 
     3*q^11*t^2 + 7*q^11*t^3 + 5*q^13*t^3 + 11*q^13*t^4 + 7*q^15*t^4 + 
     10*q^15*t^5 + 11*q^17*t^5 + 11*q^17*t^6 + 10*q^19*t^6 + 8*q^19*t^7 + 
     11*q^21*t^7 + 6*q^21*t^8 + 8*q^23*t^8 + 3*q^23*t^9 + 6*q^25*t^9 + 
     q^25*t^10 + 3*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 299]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 6*q^9*t^3 + 4*q^11*t^3 + 8*q^11*t^4 + 6*q^13*t^4 + 
     7*q^13*t^5 + 8*q^15*t^5 + 8*q^15*t^6 + 7*q^17*t^6 + 5*q^17*t^7 + 
     8*q^19*t^7 + 4*q^19*t^8 + 5*q^21*t^8 + 2*q^21*t^9 + 4*q^23*t^9 + 
     q^23*t^10 + 2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 300]] = 12/q + 14*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 7/(q^9*t^4) + 3/(q^7*t^4) + 9/(q^7*t^3) + 7/(q^5*t^3) + 
     12/(q^5*t^2) + 9/(q^3*t^2) + 13/(q^3*t) + 12/(q*t) + 10*q*t + 11*q^3*t + 
     6*q^3*t^2 + 10*q^5*t^2 + 3*q^5*t^3 + 6*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + 
     q^11*t^5
 
Kh[Knot[Alternating, 11, 301]] = 13/q^3 + 16/q + 1/(q^17*t^7) + 
     4/(q^15*t^6) + 1/(q^13*t^6) + 9/(q^13*t^5) + 4/(q^11*t^5) + 
     12/(q^11*t^4) + 9/(q^9*t^4) + 16/(q^9*t^3) + 12/(q^7*t^3) + 
     17/(q^7*t^2) + 16/(q^5*t^2) + 15/(q^5*t) + 17/(q^3*t) + (8*t)/q + 
     12*q*t + 4*q*t^2 + 8*q^3*t^2 + q^3*t^3 + 4*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 302]] = 7/q^5 + 11/q^3 + 1/(q^21*t^8) + 
     3/(q^19*t^7) + 1/(q^17*t^7) + 7/(q^17*t^6) + 3/(q^15*t^6) + 
     10/(q^15*t^5) + 7/(q^13*t^5) + 12/(q^13*t^4) + 10/(q^11*t^4) + 
     14/(q^11*t^3) + 12/(q^9*t^3) + 12/(q^9*t^2) + 14/(q^7*t^2) + 
     10/(q^7*t) + 12/(q^5*t) + (4*t)/q^3 + (6*t)/q + t^2/q + 4*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 303]] = 12/q + 10*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 
     1/(q^5*t^3) + 7/(q^5*t^2) + 3/(q^3*t^2) + 9/(q^3*t) + 7/(q*t) + 13*q*t + 
     11*q^3*t + 11*q^3*t^2 + 13*q^5*t^2 + 9*q^5*t^3 + 11*q^7*t^3 + 
     6*q^7*t^4 + 9*q^9*t^4 + 3*q^9*t^5 + 6*q^11*t^5 + q^11*t^6 + 3*q^13*t^6 + 
     q^15*t^7
 
Kh[Knot[Alternating, 11, 304]] = 6*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 7*q^5*t + 5*q^7*t + 9*q^7*t^2 + 7*q^9*t^2 + 10*q^9*t^3 + 
     9*q^11*t^3 + 9*q^11*t^4 + 10*q^13*t^4 + 7*q^13*t^5 + 9*q^15*t^5 + 
     5*q^15*t^6 + 7*q^17*t^6 + 2*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 
     2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 305]] = 11/q^3 + 12/q + 1/(q^15*t^6) + 
     3/(q^13*t^5) + 1/(q^11*t^5) + 5/(q^11*t^4) + 3/(q^9*t^4) + 9/(q^9*t^3) + 
     5/(q^7*t^3) + 10/(q^7*t^2) + 9/(q^5*t^2) + 11/(q^5*t) + 10/(q^3*t) + 
     (8*t)/q + 10*q*t + 6*q*t^2 + 8*q^3*t^2 + 3*q^3*t^3 + 6*q^5*t^3 + 
     q^5*t^4 + 3*q^7*t^4 + q^9*t^5
 
Kh[Knot[Alternating, 11, 306]] = 4/q^5 + 7/q^3 + 1/(q^21*t^8) + 
     3/(q^19*t^7) + 1/(q^17*t^7) + 5/(q^17*t^6) + 3/(q^15*t^6) + 
     7/(q^15*t^5) + 5/(q^13*t^5) + 8/(q^13*t^4) + 7/(q^11*t^4) + 
     9/(q^11*t^3) + 8/(q^9*t^3) + 7/(q^9*t^2) + 9/(q^7*t^2) + 6/(q^7*t) + 
     7/(q^5*t) + (2*t)/q^3 + (3*t)/q + t^2/q + 2*q*t^2 + q^3*t^3
 
Kh[Knot[Alternating, 11, 307]] = 4/q^3 + 6/q + 1/(q^19*t^8) + 2/(q^17*t^7) + 
     1/(q^15*t^7) + 3/(q^15*t^6) + 2/(q^13*t^6) + 5/(q^13*t^5) + 
     3/(q^11*t^5) + 6/(q^11*t^4) + 5/(q^9*t^4) + 7/(q^9*t^3) + 6/(q^7*t^3) + 
     6/(q^7*t^2) + 7/(q^5*t^2) + 5/(q^5*t) + 6/(q^3*t) + (2*t)/q + 3*q*t + 
     q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 308]] = 3*q^5 + 2*q^7 + q/t^2 + q^3/t + q^5/t + 
     4*q^7*t + 2*q^9*t + 5*q^9*t^2 + 4*q^11*t^2 + 5*q^11*t^3 + 5*q^13*t^3 + 
     6*q^13*t^4 + 5*q^15*t^4 + 4*q^15*t^5 + 6*q^17*t^5 + 4*q^17*t^6 + 
     4*q^19*t^6 + 2*q^19*t^7 + 4*q^21*t^7 + q^21*t^8 + 2*q^23*t^8 + q^25*t^9
 
Kh[Knot[Alternating, 11, 309]] = 4*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 6*q^5*t + 3*q^7*t + 7*q^7*t^2 + 6*q^9*t^2 + 7*q^9*t^3 + 
     7*q^11*t^3 + 8*q^11*t^4 + 7*q^13*t^4 + 5*q^13*t^5 + 8*q^15*t^5 + 
     4*q^15*t^6 + 5*q^17*t^6 + 2*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 
     2*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 310]] = 3*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     4*q^5*t + 2*q^7*t + 4*q^7*t^2 + 4*q^9*t^2 + 5*q^9*t^3 + 4*q^11*t^3 + 
     5*q^11*t^4 + 5*q^13*t^4 + 3*q^13*t^5 + 5*q^15*t^5 + 3*q^15*t^6 + 
     3*q^17*t^6 + q^17*t^7 + 3*q^19*t^7 + q^19*t^8 + q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 311]] = 4*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 
     6*q^3*t + 3*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 6*q^7*t^3 + 6*q^9*t^3 + 
     6*q^9*t^4 + 6*q^11*t^4 + 4*q^11*t^5 + 6*q^13*t^5 + 3*q^13*t^6 + 
     4*q^15*t^6 + q^15*t^7 + 3*q^17*t^7 + q^17*t^8 + q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 312]] = 5/q^3 + 8/q + 1/(q^19*t^8) + 3/(q^17*t^7) + 
     1/(q^15*t^7) + 5/(q^15*t^6) + 3/(q^13*t^6) + 8/(q^13*t^5) + 
     5/(q^11*t^5) + 9/(q^11*t^4) + 8/(q^9*t^4) + 10/(q^9*t^3) + 9/(q^7*t^3) + 
     9/(q^7*t^2) + 10/(q^5*t^2) + 7/(q^5*t) + 9/(q^3*t) + (2*t)/q + 4*q*t + 
     q*t^2 + 2*q^3*t^2 + q^5*t^3
 
Kh[Knot[Alternating, 11, 313]] = 4/q + 5*q + 1/(q^17*t^8) + 2/(q^15*t^7) + 
     1/(q^13*t^7) + 3/(q^13*t^6) + 2/(q^11*t^6) + 5/(q^11*t^5) + 
     3/(q^9*t^5) + 5/(q^9*t^4) + 5/(q^7*t^4) + 6/(q^7*t^3) + 5/(q^5*t^3) + 
     6/(q^5*t^2) + 6/(q^3*t^2) + 4/(q^3*t) + 6/(q*t) + 2*q*t + 3*q^3*t + 
     q^3*t^2 + 2*q^5*t^2 + q^7*t^3
 
Kh[Knot[Alternating, 11, 314]] = 15*q + 11*q^3 + 1/(q^7*t^4) + 4/(q^5*t^3) + 
     1/(q^3*t^3) + 8/(q^3*t^2) + 4/(q*t^2) + 10/(q*t) + (8*q)/t + 14*q^3*t + 
     14*q^5*t + 13*q^5*t^2 + 14*q^7*t^2 + 11*q^7*t^3 + 13*q^9*t^3 + 
     6*q^9*t^4 + 11*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + q^13*t^6 + 
     3*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 315]] = 14/q + 13*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 7/(q^3*t^2) + 
     12/(q^3*t) + 10/(q*t) + 12*q*t + 13*q^3*t + 10*q^3*t^2 + 12*q^5*t^2 + 
     6*q^5*t^3 + 10*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 316]] = 11/q + 10*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 7/(q^5*t^2) + 5/(q^3*t^2) + 
     9/(q^3*t) + 7/(q*t) + 9*q*t + 10*q^3*t + 8*q^3*t^2 + 9*q^5*t^2 + 
     5*q^5*t^3 + 8*q^7*t^3 + 3*q^7*t^4 + 5*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 317]] = 9/q + 10*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 5/(q^11*t^5) + 2/(q^9*t^5) + 7/(q^9*t^4) + 5/(q^7*t^4) + 
     9/(q^7*t^3) + 7/(q^5*t^3) + 11/(q^5*t^2) + 9/(q^3*t^2) + 9/(q^3*t) + 
     11/(q*t) + 6*q*t + 8*q^3*t + 3*q^3*t^2 + 6*q^5*t^2 + q^5*t^3 + 
     3*q^7*t^3 + q^9*t^4
 
Kh[Knot[Alternating, 11, 318]] = q^5 + q^7 + 3*q^7*t + 6*q^9*t^2 + 
     3*q^11*t^2 + 8*q^11*t^3 + 6*q^13*t^3 + 11*q^13*t^4 + 8*q^15*t^4 + 
     11*q^15*t^5 + 11*q^17*t^5 + 11*q^17*t^6 + 11*q^19*t^6 + 8*q^19*t^7 + 
     11*q^21*t^7 + 6*q^21*t^8 + 8*q^23*t^8 + 2*q^23*t^9 + 6*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 319]] = q^5 + q^7 + 3*q^7*t + 5*q^9*t^2 + 
     3*q^11*t^2 + 7*q^11*t^3 + 5*q^13*t^3 + 10*q^13*t^4 + 7*q^15*t^4 + 
     9*q^15*t^5 + 10*q^17*t^5 + 10*q^17*t^6 + 9*q^19*t^6 + 7*q^19*t^7 + 
     10*q^21*t^7 + 5*q^21*t^8 + 7*q^23*t^8 + 2*q^23*t^9 + 5*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 320]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 7*q^9*t^3 + 4*q^11*t^3 + 9*q^11*t^4 + 7*q^13*t^4 + 
     8*q^13*t^5 + 9*q^15*t^5 + 9*q^15*t^6 + 8*q^17*t^6 + 6*q^17*t^7 + 
     9*q^19*t^7 + 5*q^19*t^8 + 6*q^21*t^8 + 2*q^21*t^9 + 5*q^23*t^9 + 
     q^23*t^10 + 2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 321]] = 3/q^5 + 5/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 6/(q^19*t^7) + 2/(q^17*t^7) + 
     7/(q^17*t^6) + 6/(q^15*t^6) + 10/(q^15*t^5) + 7/(q^13*t^5) + 
     10/(q^13*t^4) + 10/(q^11*t^4) + 9/(q^11*t^3) + 10/(q^9*t^3) + 
     8/(q^9*t^2) + 9/(q^7*t^2) + 4/(q^7*t) + 8/(q^5*t) + t/q^3 + (2*t)/q + 
     q*t^2
 
Kh[Knot[Alternating, 11, 322]] = 10/q^3 + 12/q + 1/(q^17*t^7) + 
     3/(q^15*t^6) + 1/(q^13*t^6) + 7/(q^13*t^5) + 3/(q^11*t^5) + 
     9/(q^11*t^4) + 7/(q^9*t^4) + 12/(q^9*t^3) + 9/(q^7*t^3) + 13/(q^7*t^2) + 
     12/(q^5*t^2) + 11/(q^5*t) + 13/(q^3*t) + (6*t)/q + 9*q*t + 3*q*t^2 + 
     6*q^3*t^2 + q^3*t^3 + 3*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 323]] = 7/q^3 + 7/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 
     1/(q^9*t^4) + 4/(q^9*t^3) + 2/(q^7*t^3) + 5/(q^7*t^2) + 4/(q^5*t^2) + 
     6/(q^5*t) + 5/(q^3*t) + (6*t)/q + 6*q*t + 5*q*t^2 + 6*q^3*t^2 + 
     3*q^3*t^3 + 5*q^5*t^3 + 2*q^5*t^4 + 3*q^7*t^4 + q^7*t^5 + 2*q^9*t^5 + 
     q^11*t^6
 
Kh[Knot[Alternating, 11, 324]] = 3/q^3 + 4/q + 1/(q^21*t^9) + 2/(q^19*t^8) + 
     1/(q^17*t^8) + 5/(q^17*t^7) + 2/(q^15*t^7) + 5/(q^15*t^6) + 
     5/(q^13*t^6) + 8/(q^13*t^5) + 5/(q^11*t^5) + 8/(q^11*t^4) + 
     8/(q^9*t^4) + 7/(q^9*t^3) + 8/(q^7*t^3) + 7/(q^7*t^2) + 7/(q^5*t^2) + 
     3/(q^5*t) + 7/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[Alternating, 11, 325]] = 6/q^3 + 8/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 4/(q^13*t^5) + 2/(q^11*t^5) + 6/(q^11*t^4) + 
     4/(q^9*t^4) + 7/(q^9*t^3) + 6/(q^7*t^3) + 8/(q^7*t^2) + 7/(q^5*t^2) + 
     7/(q^5*t) + 8/(q^3*t) + (4*t)/q + 5*q*t + 2*q*t^2 + 4*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 326]] = 15/q + 14*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 3/(q^5*t^3) + 10/(q^5*t^2) + 7/(q^3*t^2) + 
     13/(q^3*t) + 10/(q*t) + 13*q*t + 14*q^3*t + 11*q^3*t^2 + 13*q^5*t^2 + 
     7*q^5*t^3 + 11*q^7*t^3 + 4*q^7*t^4 + 7*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 327]] = 12*q + 9*q^3 + 1/(q^5*t^3) + 4/(q^3*t^2) + 
     1/(q*t^2) + 8/(q*t) + (4*q)/t + 15*q^3*t + 11*q^5*t + 16*q^5*t^2 + 
     15*q^7*t^2 + 14*q^7*t^3 + 16*q^9*t^3 + 12*q^9*t^4 + 14*q^11*t^4 + 
     7*q^11*t^5 + 12*q^13*t^5 + 4*q^13*t^6 + 7*q^15*t^6 + q^15*t^7 + 
     4*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 328]] = 7*q^3 + 4*q^5 + 1/(q*t^2) + (3*q)/t + 
     q^3/t + 9*q^5*t + 6*q^7*t + 12*q^7*t^2 + 9*q^9*t^2 + 12*q^9*t^3 + 
     12*q^11*t^3 + 12*q^11*t^4 + 12*q^13*t^4 + 9*q^13*t^5 + 12*q^15*t^5 + 
     6*q^15*t^6 + 9*q^17*t^6 + 3*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 
     3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 329]] = q^3 + q^5 + 4*q^5*t + 6*q^7*t^2 + 
     4*q^9*t^2 + 9*q^9*t^3 + 6*q^11*t^3 + 12*q^11*t^4 + 9*q^13*t^4 + 
     11*q^13*t^5 + 12*q^15*t^5 + 12*q^15*t^6 + 11*q^17*t^6 + 8*q^17*t^7 + 
     12*q^19*t^7 + 6*q^19*t^8 + 8*q^21*t^8 + 3*q^21*t^9 + 6*q^23*t^9 + 
     q^23*t^10 + 3*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 330]] = 6/q^5 + 7/q^3 + 1/(q^19*t^7) + 
     2/(q^17*t^6) + 1/(q^15*t^6) + 4/(q^15*t^5) + 2/(q^13*t^5) + 
     5/(q^13*t^4) + 4/(q^11*t^4) + 7/(q^11*t^3) + 5/(q^9*t^3) + 7/(q^9*t^2) + 
     7/(q^7*t^2) + 6/(q^7*t) + 7/(q^5*t) + (4*t)/q^3 + (5*t)/q + (2*t^2)/q + 
     4*q*t^2 + q*t^3 + 2*q^3*t^3 + q^5*t^4
 
Kh[Knot[Alternating, 11, 331]] = 8/q^3 + 9/q + 1/(q^17*t^7) + 2/(q^15*t^6) + 
     1/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 7/(q^11*t^4) + 
     5/(q^9*t^4) + 9/(q^9*t^3) + 7/(q^7*t^3) + 10/(q^7*t^2) + 9/(q^5*t^2) + 
     8/(q^5*t) + 10/(q^3*t) + (5*t)/q + 7*q*t + 2*q*t^2 + 5*q^3*t^2 + 
     q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[Alternating, 11, 332]] = 17/q + 16*q + 1/(q^11*t^5) + 4/(q^9*t^4) + 
     1/(q^7*t^4) + 9/(q^7*t^3) + 4/(q^5*t^3) + 12/(q^5*t^2) + 9/(q^3*t^2) + 
     15/(q^3*t) + 12/(q*t) + 14*q*t + 16*q^3*t + 12*q^3*t^2 + 14*q^5*t^2 + 
     7*q^5*t^3 + 12*q^7*t^3 + 3*q^7*t^4 + 7*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 333]] = 4/q + 5*q + 1/(q^17*t^8) + 1/(q^15*t^7) + 
     1/(q^13*t^7) + 2/(q^13*t^6) + 1/(q^11*t^6) + 4/(q^11*t^5) + 
     2/(q^9*t^5) + 4/(q^9*t^4) + 4/(q^7*t^4) + 5/(q^7*t^3) + 4/(q^5*t^3) + 
     5/(q^5*t^2) + 5/(q^3*t^2) + 4/(q^3*t) + 5/(q*t) + 2*q*t + 3*q^3*t + 
     q^3*t^2 + 2*q^5*t^2 + q^7*t^3
 
Kh[Knot[Alternating, 11, 334]] = q^7 + q^9 + q^9*t + 2*q^11*t^2 + q^13*t^2 + 
     2*q^13*t^3 + 2*q^15*t^3 + 4*q^15*t^4 + 2*q^17*t^4 + 3*q^17*t^5 + 
     4*q^19*t^5 + 4*q^19*t^6 + 3*q^21*t^6 + 3*q^21*t^7 + 4*q^23*t^7 + 
     3*q^23*t^8 + 3*q^25*t^8 + q^25*t^9 + 3*q^27*t^9 + q^27*t^10 + 
     q^29*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 335]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 4*q^11*t^3 + 3*q^13*t^3 + 6*q^13*t^4 + 4*q^15*t^4 + 
     6*q^15*t^5 + 6*q^17*t^5 + 6*q^17*t^6 + 6*q^19*t^6 + 4*q^19*t^7 + 
     6*q^21*t^7 + 4*q^21*t^8 + 4*q^23*t^8 + q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 336]] = q^5 + q^7 + 2*q^7*t + 2*q^9*t^2 + 
     2*q^11*t^2 + 3*q^11*t^3 + 2*q^13*t^3 + 5*q^13*t^4 + 3*q^15*t^4 + 
     4*q^15*t^5 + 5*q^17*t^5 + 5*q^17*t^6 + 4*q^19*t^6 + 3*q^19*t^7 + 
     5*q^21*t^7 + 3*q^21*t^8 + 3*q^23*t^8 + q^23*t^9 + 3*q^25*t^9 + 
     q^25*t^10 + q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 337]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 6*q^9*t^3 + 4*q^11*t^3 + 7*q^11*t^4 + 6*q^13*t^4 + 
     7*q^13*t^5 + 7*q^15*t^5 + 7*q^15*t^6 + 7*q^17*t^6 + 4*q^17*t^7 + 
     7*q^19*t^7 + 4*q^19*t^8 + 4*q^21*t^8 + q^21*t^9 + 4*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 338]] = q^7 + q^9 + q^9*t + 3*q^11*t^2 + q^13*t^2 + 
     3*q^13*t^3 + 3*q^15*t^3 + 5*q^15*t^4 + 3*q^17*t^4 + 5*q^17*t^5 + 
     5*q^19*t^5 + 6*q^19*t^6 + 5*q^21*t^6 + 4*q^21*t^7 + 6*q^23*t^7 + 
     4*q^23*t^8 + 4*q^25*t^8 + 2*q^25*t^9 + 4*q^27*t^9 + q^27*t^10 + 
     2*q^29*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 339]] = q^5 + q^7 + q^7*t + 2*q^9*t^2 + q^11*t^2 + 
     3*q^11*t^3 + 2*q^13*t^3 + 4*q^13*t^4 + 3*q^15*t^4 + 4*q^15*t^5 + 
     4*q^17*t^5 + 5*q^17*t^6 + 4*q^19*t^6 + 3*q^19*t^7 + 5*q^21*t^7 + 
     3*q^21*t^8 + 3*q^23*t^8 + q^23*t^9 + 3*q^25*t^9 + q^25*t^10 + 
     q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 340]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 3*q^13*t^3 + 7*q^13*t^4 + 5*q^15*t^4 + 
     6*q^15*t^5 + 7*q^17*t^5 + 8*q^17*t^6 + 6*q^19*t^6 + 5*q^19*t^7 + 
     8*q^21*t^7 + 4*q^21*t^8 + 5*q^23*t^8 + 2*q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 341]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 
     2*q^9*t^2 + 4*q^9*t^3 + 2*q^11*t^3 + 5*q^11*t^4 + 4*q^13*t^4 + 
     4*q^13*t^5 + 5*q^15*t^5 + 5*q^15*t^6 + 4*q^17*t^6 + 3*q^17*t^7 + 
     5*q^19*t^7 + 3*q^19*t^8 + 3*q^21*t^8 + q^21*t^9 + 3*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 342]] = q^3 + q^5 + q^5*t + q^7*t^2 + q^9*t^2 + 
     2*q^9*t^3 + q^11*t^3 + 2*q^11*t^4 + 2*q^13*t^4 + 2*q^13*t^5 + 
     2*q^15*t^5 + 2*q^15*t^6 + 2*q^17*t^6 + q^17*t^7 + 2*q^19*t^7 + 
     2*q^19*t^8 + q^21*t^8 + 2*q^23*t^9 + q^23*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 343]] = q + q^3 + 2*q^3*t + q^5*t^2 + 2*q^7*t^2 + 
     2*q^7*t^3 + q^9*t^3 + 2*q^9*t^4 + 2*q^11*t^4 + 2*q^11*t^5 + 2*q^13*t^5 + 
     2*q^13*t^6 + 2*q^15*t^6 + q^15*t^7 + 2*q^17*t^7 + 2*q^17*t^8 + 
     q^19*t^8 + 2*q^21*t^9 + q^21*t^10 + q^25*t^11
 
Kh[Knot[Alternating, 11, 344]] = 5*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 8*q^5*t + 4*q^7*t + 10*q^7*t^2 + 8*q^9*t^2 + 10*q^9*t^3 + 
     10*q^11*t^3 + 11*q^11*t^4 + 10*q^13*t^4 + 8*q^13*t^5 + 11*q^15*t^5 + 
     6*q^15*t^6 + 8*q^17*t^6 + 3*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 
     3*q^21*t^8 + q^23*t^9
 
Kh[Knot[Alternating, 11, 345]] = 4*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + q/t + 
     6*q^3*t + 3*q^5*t + 7*q^5*t^2 + 6*q^7*t^2 + 7*q^7*t^3 + 7*q^9*t^3 + 
     7*q^9*t^4 + 7*q^11*t^4 + 5*q^11*t^5 + 7*q^13*t^5 + 4*q^13*t^6 + 
     5*q^15*t^6 + 2*q^15*t^7 + 4*q^17*t^7 + q^17*t^8 + 2*q^19*t^8 + q^21*t^9
 
Kh[Knot[Alternating, 11, 346]] = 8*q^3 + 6*q^5 + 1/(q^5*t^4) + 2/(q^3*t^3) + 
     1/(q*t^3) + 4/(q*t^2) + (2*q)/t^2 + (5*q)/t + (4*q^3)/t + 7*q^5*t + 
     7*q^7*t + 7*q^7*t^2 + 7*q^9*t^2 + 6*q^9*t^3 + 7*q^11*t^3 + 4*q^11*t^4 + 
     6*q^13*t^4 + 2*q^13*t^5 + 4*q^15*t^5 + q^15*t^6 + 2*q^17*t^6 + q^19*t^7
 
Kh[Knot[Alternating, 11, 347]] = 9*q + 7*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 6/(q*t) + (5*q)/t + 10*q^3*t + 
     8*q^5*t + 8*q^5*t^2 + 10*q^7*t^2 + 7*q^7*t^3 + 8*q^9*t^3 + 5*q^9*t^4 + 
     7*q^11*t^4 + 2*q^11*t^5 + 5*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[Alternating, 11, 348]] = 10*q^3 + 6*q^5 + 1/(q^3*t^3) + 4/(q*t^2) + 
     q/t^2 + (5*q)/t + (4*q^3)/t + 11*q^5*t + 9*q^7*t + 12*q^7*t^2 + 
     11*q^9*t^2 + 11*q^9*t^3 + 12*q^11*t^3 + 9*q^11*t^4 + 11*q^13*t^4 + 
     6*q^13*t^5 + 9*q^15*t^5 + 3*q^15*t^6 + 6*q^17*t^6 + q^17*t^7 + 
     3*q^19*t^7 + q^21*t^8
 
Kh[Knot[Alternating, 11, 349]] = 11*q + 7*q^3 + 1/(q^5*t^3) + 4/(q^3*t^2) + 
     1/(q*t^2) + 6/(q*t) + (4*q)/t + 12*q^3*t + 10*q^5*t + 13*q^5*t^2 + 
     12*q^7*t^2 + 12*q^7*t^3 + 13*q^9*t^3 + 9*q^9*t^4 + 12*q^11*t^4 + 
     6*q^11*t^5 + 9*q^13*t^5 + 3*q^13*t^6 + 6*q^15*t^6 + q^15*t^7 + 
     3*q^17*t^7 + q^19*t^8
 
Kh[Knot[Alternating, 11, 350]] = 16/q + 15*q + 1/(q^11*t^5) + 4/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 4/(q^5*t^3) + 12/(q^5*t^2) + 7/(q^3*t^2) + 
     14/(q^3*t) + 12/(q*t) + 15*q*t + 15*q^3*t + 11*q^3*t^2 + 15*q^5*t^2 + 
     8*q^5*t^3 + 11*q^7*t^3 + 4*q^7*t^4 + 8*q^9*t^4 + q^9*t^5 + 4*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 351]] = 14/q + 14*q + 1/(q^11*t^5) + 4/(q^9*t^4) + 
     1/(q^7*t^4) + 7/(q^7*t^3) + 4/(q^5*t^3) + 11/(q^5*t^2) + 7/(q^3*t^2) + 
     13/(q^3*t) + 11/(q*t) + 13*q*t + 13*q^3*t + 10*q^3*t^2 + 13*q^5*t^2 + 
     6*q^5*t^3 + 10*q^7*t^3 + 3*q^7*t^4 + 6*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[Alternating, 11, 352]] = 11*q + 11*q^3 + 1/(q^9*t^5) + 4/(q^7*t^4) + 
     1/(q^5*t^4) + 5/(q^5*t^3) + 4/(q^3*t^3) + 9/(q^3*t^2) + 5/(q*t^2) + 
     10/(q*t) + (9*q)/t + 11*q^3*t + 10*q^5*t + 8*q^5*t^2 + 11*q^7*t^2 + 
     5*q^7*t^3 + 8*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + 
     q^15*t^6
 
Kh[Knot[Alternating, 11, 353]] = q^5 + q^7 + 3*q^7*t + 5*q^9*t^2 + 
     3*q^11*t^2 + 7*q^11*t^3 + 5*q^13*t^3 + 10*q^13*t^4 + 7*q^15*t^4 + 
     10*q^15*t^5 + 10*q^17*t^5 + 10*q^17*t^6 + 10*q^19*t^6 + 7*q^19*t^7 + 
     10*q^21*t^7 + 6*q^21*t^8 + 7*q^23*t^8 + 2*q^23*t^9 + 6*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 354]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 7*q^9*t^3 + 4*q^11*t^3 + 8*q^11*t^4 + 7*q^13*t^4 + 
     8*q^13*t^5 + 8*q^15*t^5 + 9*q^15*t^6 + 8*q^17*t^6 + 5*q^17*t^7 + 
     9*q^19*t^7 + 5*q^19*t^8 + 5*q^21*t^8 + 2*q^21*t^9 + 5*q^23*t^9 + 
     q^23*t^10 + 2*q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 355]] = q^7 + q^9 + q^9*t + 2*q^11*t^2 + q^13*t^2 + 
     2*q^13*t^3 + 2*q^15*t^3 + 3*q^15*t^4 + 2*q^17*t^4 + 3*q^17*t^5 + 
     3*q^19*t^5 + 4*q^19*t^6 + 3*q^21*t^6 + 2*q^21*t^7 + 4*q^23*t^7 + 
     3*q^23*t^8 + 2*q^25*t^8 + q^25*t^9 + 3*q^27*t^9 + q^27*t^10 + 
     q^29*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 356]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 3*q^13*t^3 + 6*q^13*t^4 + 5*q^15*t^4 + 
     6*q^15*t^5 + 6*q^17*t^5 + 7*q^17*t^6 + 6*q^19*t^6 + 4*q^19*t^7 + 
     7*q^21*t^7 + 4*q^21*t^8 + 4*q^23*t^8 + q^23*t^9 + 4*q^25*t^9 + 
     q^25*t^10 + q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 357]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 5*q^11*t^3 + 3*q^13*t^3 + 7*q^13*t^4 + 5*q^15*t^4 + 
     7*q^15*t^5 + 7*q^17*t^5 + 8*q^17*t^6 + 7*q^19*t^6 + 5*q^19*t^7 + 
     8*q^21*t^7 + 5*q^21*t^8 + 5*q^23*t^8 + 2*q^23*t^9 + 5*q^25*t^9 + 
     q^25*t^10 + 2*q^27*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 358]] = q^5 + q^7 + q^7*t + q^9*t^2 + q^11*t^2 + 
     2*q^11*t^3 + q^13*t^3 + 2*q^13*t^4 + 2*q^15*t^4 + 2*q^15*t^5 + 
     2*q^17*t^5 + 3*q^17*t^6 + 2*q^19*t^6 + q^19*t^7 + 3*q^21*t^7 + 
     2*q^21*t^8 + q^23*t^8 + 2*q^25*t^9 + q^25*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 359]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 
     2*q^9*t^2 + 4*q^9*t^3 + 2*q^11*t^3 + 4*q^11*t^4 + 4*q^13*t^4 + 
     4*q^13*t^5 + 4*q^15*t^5 + 4*q^15*t^6 + 4*q^17*t^6 + 2*q^17*t^7 + 
     4*q^19*t^7 + 3*q^19*t^8 + 2*q^21*t^8 + 3*q^23*t^9 + q^23*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 360]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 
     2*q^9*t^2 + 4*q^9*t^3 + 2*q^11*t^3 + 4*q^11*t^4 + 4*q^13*t^4 + 
     4*q^13*t^5 + 4*q^15*t^5 + 5*q^15*t^6 + 4*q^17*t^6 + 2*q^17*t^7 + 
     5*q^19*t^7 + 3*q^19*t^8 + 2*q^21*t^8 + q^21*t^9 + 3*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 361]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 
     2*q^9*t^2 + 5*q^9*t^3 + 2*q^11*t^3 + 5*q^11*t^4 + 5*q^13*t^4 + 
     5*q^13*t^5 + 5*q^15*t^5 + 6*q^15*t^6 + 5*q^17*t^6 + 3*q^17*t^7 + 
     6*q^19*t^7 + 4*q^19*t^8 + 3*q^21*t^8 + q^21*t^9 + 4*q^23*t^9 + 
     q^23*t^10 + q^25*t^10 + q^27*t^11
 
Kh[Knot[Alternating, 11, 362]] = q + q^3 + 2*q^3*t + q^5*t^2 + 2*q^7*t^2 + 
     3*q^7*t^3 + q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + 3*q^11*t^5 + 2*q^13*t^5 + 
     3*q^13*t^6 + 3*q^15*t^6 + q^15*t^7 + 3*q^17*t^7 + 3*q^17*t^8 + 
     q^19*t^8 + 3*q^21*t^9 + q^21*t^10 + q^25*t^11
 
Kh[Knot[Alternating, 11, 363]] = q + q^3 + 2*q^3*t + q^5*t^2 + 2*q^7*t^2 + 
     3*q^7*t^3 + q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + 2*q^11*t^5 + 2*q^13*t^5 + 
     3*q^13*t^6 + 2*q^15*t^6 + q^15*t^7 + 3*q^17*t^7 + 2*q^17*t^8 + 
     q^19*t^8 + 2*q^21*t^9 + q^21*t^10 + q^25*t^11
 
Kh[Knot[Alternating, 11, 364]] = q^7 + q^9 + q^9*t + q^11*t^2 + q^13*t^2 + 
     q^13*t^3 + q^15*t^3 + 2*q^15*t^4 + q^17*t^4 + q^17*t^5 + 2*q^19*t^5 + 
     2*q^19*t^6 + q^21*t^6 + q^21*t^7 + 2*q^23*t^7 + 2*q^23*t^8 + q^25*t^8 + 
     2*q^27*t^9 + q^27*t^10 + q^31*t^11
 
Kh[Knot[Alternating, 11, 365]] = q^5 + q^7 + 2*q^7*t + 2*q^9*t^2 + 
     2*q^11*t^2 + 3*q^11*t^3 + 2*q^13*t^3 + 4*q^13*t^4 + 3*q^15*t^4 + 
     4*q^15*t^5 + 4*q^17*t^5 + 4*q^17*t^6 + 4*q^19*t^6 + 2*q^19*t^7 + 
     4*q^21*t^7 + 3*q^21*t^8 + 2*q^23*t^8 + 3*q^25*t^9 + q^25*t^10 + q^29*t^11
 
Kh[Knot[Alternating, 11, 366]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 6*q^9*t^3 + 4*q^11*t^3 + 6*q^11*t^4 + 6*q^13*t^4 + 
     7*q^13*t^5 + 6*q^15*t^5 + 6*q^15*t^6 + 7*q^17*t^6 + 3*q^17*t^7 + 
     6*q^19*t^7 + 4*q^19*t^8 + 3*q^21*t^8 + 4*q^23*t^9 + q^23*t^10 + q^27*t^11

(* 11^a_367 was inserted by hand! *)
Kh[Knot[Alternating, 11, 367]] = q^(-9) + q^(-11) + 1/(q^13*t^2) +
     1/(q^17*t^3) + 1/(q^17*t^4) + 1/(q^21*t^5) + 1/(q^21*t^6) +
     1/(q^25*t^7) + 1/(q^25*t^8) + 1/(q^29*t^9) + 1/(q^29*t^10) + 1/(q^33*t^11)

Kh[Knot[NonAlternating, 11, 1]] = q^(-3) + q^(-1) + 1/(q^21*t^9) + 
     1/(q^19*t^8) + 1/(q^17*t^8) + 2/(q^17*t^7) + 1/(q^15*t^7) + 
     2/(q^15*t^6) + 2/(q^13*t^6) + 2/(q^13*t^5) + 2/(q^11*t^5) + 
     2/(q^11*t^4) + 2/(q^9*t^4) + 2/(q^9*t^3) + 2/(q^7*t^3) + 1/(q^7*t^2) + 
     2/(q^5*t^2) + 1/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 2]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     4*q^5*t + 3*q^7*t + 5*q^7*t^2 + 4*q^9*t^2 + 5*q^9*t^3 + 5*q^11*t^3 + 
     4*q^11*t^4 + 5*q^13*t^4 + 3*q^13*t^5 + 4*q^15*t^5 + 2*q^15*t^6 + 
     3*q^17*t^6 + 2*q^19*t^7
 
Kh[Knot[NonAlternating, 11, 3]] = 4/q^3 + 4/q + 1/(q^13*t^5) + 2/(q^11*t^4) + 
     1/(q^9*t^4) + 3/(q^9*t^3) + 2/(q^7*t^3) + 4/(q^7*t^2) + 3/(q^5*t^2) + 
     3/(q^5*t) + 4/(q^3*t) + (3*t)/q + 3*q*t + q*t^2 + 3*q^3*t^2 + q^3*t^3 + 
     q^5*t^3 + q^7*t^4
 
Kh[Knot[NonAlternating, 11, 4]] = 5/q + 4*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 3/(q^3*t) + 2/(q*t) + 4*q*t + 4*q^3*t + 4*q^3*t^2 + 
     4*q^5*t^2 + 3*q^5*t^3 + 4*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 
     2*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 5]] = 6*q + 3*q^3 + 2/(q^3*t^2) + 2/(q*t) + 
     (2*q)/t + 6*q^3*t + 5*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 6*q^7*t^3 + 
     6*q^9*t^3 + 4*q^9*t^4 + 6*q^11*t^4 + 3*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 6]] = q^(-3) + 2/q + 2*q + 1/(q^15*t^7) + 
     1/(q^13*t^6) + 1/(q^11*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 2/(q^9*t^4) + 
     2/(q^7*t^4) + 2/(q^7*t^3) + 2/(q^5*t^3) + 1/(q^7*t^2) + 2/(q^5*t^2) + 
     2/(q^3*t^2) + 2/(q^3*t) + 2/(q*t) + t/q + q*t + q^3*t + q^3*t^2 + 
     q^3*t^3 + q^7*t^4
 
Kh[Knot[NonAlternating, 11, 7]] = 6*q + 6*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 5/(q*t) + (4*q)/t + 6*q^3*t + 
     5*q^5*t + 5*q^5*t^2 + 6*q^7*t^2 + 3*q^7*t^3 + 5*q^9*t^3 + 2*q^9*t^4 + 
     3*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[NonAlternating, 11, 8]] = 3/q^5 + 4/q^3 + 1/(q^19*t^7) + 
     2/(q^17*t^6) + 1/(q^15*t^6) + 4/(q^15*t^5) + 2/(q^13*t^5) + 
     4/(q^13*t^4) + 4/(q^11*t^4) + 5/(q^11*t^3) + 4/(q^9*t^3) + 4/(q^9*t^2) + 
     5/(q^7*t^2) + 3/(q^7*t) + 4/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[NonAlternating, 11, 9]] = 2*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     q^9*t + q^7*t^2 + q^9*t^2 + q^11*t^2 + q^9*t^3 + 2*q^11*t^3 + q^13*t^3 + 
     2*q^11*t^4 + 2*q^13*t^4 + q^15*t^4 + 2*q^13*t^5 + 2*q^15*t^5 + 
     q^17*t^5 + q^15*t^6 + 2*q^17*t^6 + q^17*t^7 + q^19*t^7 + q^19*t^8 + 
     q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 10]] = q^(-5) + 2/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 4/(q^19*t^7) + 2/(q^17*t^7) + 
     5/(q^17*t^6) + 4/(q^15*t^6) + 6/(q^15*t^5) + 5/(q^13*t^5) + 
     5/(q^13*t^4) + 6/(q^11*t^4) + 5/(q^11*t^3) + 5/(q^9*t^3) + 3/(q^9*t^2) + 
     5/(q^7*t^2) + 1/(q^7*t) + 3/(q^5*t)
 
Kh[Knot[NonAlternating, 11, 11]] = 4*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + 
     q/t + 5*q^3*t + 3*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 
     5*q^9*t^3 + 4*q^9*t^4 + 4*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 12]] = q^(-1) + q + q^3 + q*t + q^3*t + q^3*t^2 + 
     2*q^5*t^2 + 2*q^5*t^3 + q^7*t^3 + q^9*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[NonAlternating, 11, 13]] = 2*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     q^9*t + q^9*t^2 + q^11*t^2 + q^11*t^3 + q^13*t^3 + q^13*t^4 + q^15*t^4 + 
     q^17*t^5 + q^17*t^6 + q^21*t^7
 
Kh[Knot[NonAlternating, 11, 14]] = q^(-5) + 2/q^3 + 1/(q^23*t^9) + 
     1/(q^21*t^8) + 1/(q^19*t^8) + 3/(q^19*t^7) + 1/(q^17*t^7) + 
     3/(q^17*t^6) + 3/(q^15*t^6) + 4/(q^15*t^5) + 3/(q^13*t^5) + 
     4/(q^13*t^4) + 4/(q^11*t^4) + 3/(q^11*t^3) + 4/(q^9*t^3) + 2/(q^9*t^2) + 
     3/(q^7*t^2) + 1/(q^7*t) + 2/(q^5*t)
 
Kh[Knot[NonAlternating, 11, 15]] = 3*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + 
     q/t + 3*q^3*t + 2*q^5*t + 3*q^5*t^2 + 3*q^7*t^2 + 3*q^7*t^3 + 
     3*q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + q^11*t^5 + 2*q^13*t^5 + q^13*t^6 + 
     q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 16]] = 3*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     3*q^5*t + 2*q^7*t + 3*q^7*t^2 + 3*q^9*t^2 + 3*q^9*t^3 + 3*q^11*t^3 + 
     3*q^11*t^4 + 3*q^13*t^4 + q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + q^17*t^6 + 
     q^19*t^7
 
Kh[Knot[NonAlternating, 11, 17]] = q^(-3) + 2/q + 1/(q^21*t^9) + 
     1/(q^19*t^8) + 1/(q^17*t^8) + 3/(q^17*t^7) + 1/(q^15*t^7) + 
     3/(q^15*t^6) + 3/(q^13*t^6) + 4/(q^13*t^5) + 3/(q^11*t^5) + 
     4/(q^11*t^4) + 4/(q^9*t^4) + 3/(q^9*t^3) + 4/(q^7*t^3) + 3/(q^7*t^2) + 
     3/(q^5*t^2) + 1/(q^5*t) + 3/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 18]] = 3/q + 2*q + 1/(q^5*t^2) + 1/(q^3*t) + 
     1/(q*t) + 3*q*t + 2*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + 3*q^5*t^3 + 
     2*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + q^11*t^6 + 
     q^13*t^6 + q^15*t^7
 
Kh[Knot[NonAlternating, 11, 19]] = q^(-5) + q^(-3) + q^(-1) + 1/(q^9*t^3) + 
     1/(q^9*t^2) + 1/(q^5*t^2) + 1/(q^5*t) + t/q^3 + t/q + q*t^2 + q*t^3 + 
     q^5*t^4
 
Kh[Knot[NonAlternating, 11, 20]] = 2/q^3 + 3/q + q + 1/(q^11*t^4) + 
     1/(q^9*t^3) + 1/(q^7*t^3) + 2/(q^7*t^2) + 1/(q^5*t^2) + 2/(q^5*t) + 
     2/(q^3*t) + (2*t)/q + 2*q*t + q*t^2 + 2*q^3*t^2 + q^3*t^3 + q^5*t^3 + 
     q^7*t^4
 
Kh[Knot[NonAlternating, 11, 21]] = 5/q + 4*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 3/(q^3*t) + 2/(q*t) + 4*q*t + 4*q^3*t + 4*q^3*t^2 + 
     4*q^5*t^2 + 3*q^5*t^3 + 4*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 
     2*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 22]] = 3*q + 2*q^3 + 1/(q*t) + 4*q^3*t + 
     2*q^5*t + 5*q^5*t^2 + 4*q^7*t^2 + 4*q^7*t^3 + 5*q^9*t^3 + 5*q^9*t^4 + 
     4*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + 2*q^13*t^6 + 3*q^15*t^6 + 
     q^15*t^7 + 2*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 23]] = 3*q^3 + 3*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + 
     q/t^2 + (2*q)/t + q^3/t + 2*q^5*t + 2*q^7*t + 3*q^7*t^2 + 2*q^9*t^2 + 
     q^9*t^3 + 3*q^11*t^3 + 2*q^11*t^4 + q^13*t^4 + 2*q^15*t^5
 
Kh[Knot[NonAlternating, 11, 24]] = q^(-1) + 3*q + 2*q^3 + 1/(q^9*t^5) + 
     1/(q^7*t^4) + 1/(q^5*t^4) + 2/(q^5*t^3) + 1/(q^3*t^3) + 2/(q^3*t^2) + 
     2/(q*t^2) + 2/(q*t) + (2*q)/t + q^3*t + 2*q^5*t + q^5*t^2 + q^7*t^2 + 
     q^9*t^3
 
Kh[Knot[NonAlternating, 11, 25]] = 4*q + 2*q^3 + 1/(q^3*t^2) + 1/(q*t) + 
     q/t + 4*q^3*t + 3*q^5*t + 4*q^5*t^2 + 4*q^7*t^2 + 4*q^7*t^3 + 
     4*q^9*t^3 + 3*q^9*t^4 + 4*q^11*t^4 + 2*q^11*t^5 + 3*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 26]] = 3/q + 3*q + 1/(q^5*t^2) + 2/(q^3*t) + 
     1/(q*t) + 4*q*t + 2*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + 3*q^5*t^3 + 
     3*q^7*t^3 + 3*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 3*q^11*t^5 + q^11*t^6 + 
     q^13*t^6 + q^15*t^7
 
Kh[Knot[NonAlternating, 11, 27]] = 3*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     2*q^9*t + 2*q^9*t^2 + q^11*t^2 + 2*q^11*t^3 + 2*q^13*t^3 + q^11*t^4 + 
     q^13*t^4 + 2*q^15*t^4 + 2*q^15*t^5 + q^17*t^5 + q^19*t^6
 
Kh[Knot[NonAlternating, 11, 28]] = 2/q + q + 1/(q^5*t^2) + 1/(q*t) + 2*q*t + 
     q^3*t + q^3*t^2 + 2*q^5*t^2 + 2*q^5*t^3 + q^7*t^3 + q^7*t^4 + 
     2*q^9*t^4 + q^9*t^5 + q^11*t^5 + q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[NonAlternating, 11, 29]] = 4*q + 3*q^3 + 2/(q^3*t^2) + 2/(q*t) + 
     (2*q)/t + 5*q^3*t + 3*q^5*t + 4*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 
     4*q^9*t^3 + 3*q^9*t^4 + 4*q^11*t^4 + q^11*t^5 + 3*q^13*t^5 + q^13*t^6 + 
     q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 30]] = 3*q^3 + q^5 + 1/(q*t^2) + q^3/t + 
     2*q^5*t + 2*q^7*t + 3*q^7*t^2 + 2*q^9*t^2 + 3*q^9*t^3 + 3*q^11*t^3 + 
     2*q^11*t^4 + 3*q^13*t^4 + 2*q^13*t^5 + 2*q^15*t^5 + q^15*t^6 + 
     2*q^17*t^6 + q^19*t^7
 
Kh[Knot[NonAlternating, 11, 31]] = 2*q^3 + q^5 + 1/(q*t^2) + q^3/t + q^5*t + 
     q^7*t + q^5*t^2 + q^7*t^2 + q^9*t^2 + q^7*t^3 + 2*q^9*t^3 + q^11*t^3 + 
     q^9*t^4 + 2*q^11*t^4 + q^13*t^4 + 2*q^11*t^5 + q^13*t^5 + q^15*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^15*t^7 + q^17*t^7 + q^17*t^8 + q^19*t^8 + 
     q^21*t^9
 
Kh[Knot[NonAlternating, 11, 32]] = 6/q + 7*q + 2/(q^9*t^4) + 3/(q^7*t^3) + 
     2/(q^5*t^3) + 5/(q^5*t^2) + 3/(q^3*t^2) + 6/(q^3*t) + 5/(q*t) + 6*q*t + 
     5*q^3*t + 4*q^3*t^2 + 6*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + q^7*t^4 + 
     2*q^9*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 33]] = 5*q + 4*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 1/(q*t^2) + 3/(q*t) + (4*q)/t + 5*q^3*t + 
     4*q^5*t + 3*q^5*t^2 + 5*q^7*t^2 + 3*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 
     3*q^11*t^4 + q^13*t^5
 
Kh[Knot[NonAlternating, 11, 34]] = q^(-3) + 3/q + 2*q + 1/(q^13*t^6) + 
     1/(q^11*t^5) + 1/(q^9*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 1/(q^7*t^2) + 1/(q^5*t^2) + 2/(q^3*t^2) + 1/(q^5*t) + 
     2/(q^3*t) + 1/(q*t) + (2*t)/q + q*t + q^3*t + q*t^2 + 2*q^3*t^2 + 
     q^3*t^3 + q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[NonAlternating, 11, 35]] = 3*q^3 + q^5 + 4*q^5*t + 2*q^7*t + 
     7*q^7*t^2 + 4*q^9*t^2 + 7*q^9*t^3 + 7*q^11*t^3 + 8*q^11*t^4 + 
     7*q^13*t^4 + 7*q^13*t^5 + 8*q^15*t^5 + 5*q^15*t^6 + 7*q^17*t^6 + 
     3*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 36]] = 6*q + 6*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 5/(q*t) + (4*q)/t + 6*q^3*t + 
     5*q^5*t + 5*q^5*t^2 + 6*q^7*t^2 + 3*q^7*t^3 + 5*q^9*t^3 + 2*q^9*t^4 + 
     3*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[NonAlternating, 11, 37]] = 2/q + 3*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 2/(q^5*t^3) + 
     2/(q^5*t^2) + 2/(q^3*t^2) + 2/(q^3*t) + 2/(q*t) + q*t + q^3*t + q^5*t^2
 
Kh[Knot[NonAlternating, 11, 38]] = q^(-1) + q + q^3 + 1/(q^11*t^6) + 
     1/(q^7*t^5) + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 1/(q^5*t^2) + 
     1/(q*t^2) + 2/(q*t) + q*t + q^5*t^2
 
Kh[Knot[NonAlternating, 11, 39]] = 3/q + 4*q + 1/(q^9*t^5) + 1/(q^5*t^4) + 
     1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q*t^2) + 2/(q^3*t) + 
     1/(q*t) + q/t + 3*q*t + 2*q^3*t + q^5*t + 3*q^3*t^2 + 3*q^5*t^2 + 
     2*q^5*t^3 + 3*q^7*t^3 + 2*q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[NonAlternating, 11, 40]] = 4*q + 3*q^3 + 2/(q*t) + 6*q^3*t + 
     3*q^5*t + 7*q^5*t^2 + 6*q^7*t^2 + 6*q^7*t^3 + 7*q^9*t^3 + 7*q^9*t^4 + 
     6*q^11*t^4 + 4*q^11*t^5 + 7*q^13*t^5 + 3*q^13*t^6 + 4*q^15*t^6 + 
     q^15*t^7 + 3*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 41]] = 5*q^3 + 4*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (3*q)/t + (2*q^3)/t + 4*q^5*t + 4*q^7*t + 5*q^7*t^2 + 
     4*q^9*t^2 + 3*q^9*t^3 + 5*q^11*t^3 + 3*q^11*t^4 + 3*q^13*t^4 + 
     q^13*t^5 + 3*q^15*t^5 + q^17*t^6
 
Kh[Knot[NonAlternating, 11, 42]] = q^(-3) + 3/q + 2*q + 1/(q^13*t^6) + 
     1/(q^11*t^5) + 1/(q^9*t^5) + 1/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 1/(q^7*t^2) + 1/(q^5*t^2) + 2/(q^3*t^2) + 1/(q^5*t) + 
     2/(q^3*t) + 1/(q*t) + (2*t)/q + q*t + q^3*t + q*t^2 + 2*q^3*t^2 + 
     q^3*t^3 + q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[NonAlternating, 11, 43]] = 3*q^3 + q^5 + 4*q^5*t + 2*q^7*t + 
     7*q^7*t^2 + 4*q^9*t^2 + 7*q^9*t^3 + 7*q^11*t^3 + 8*q^11*t^4 + 
     7*q^13*t^4 + 7*q^13*t^5 + 8*q^15*t^5 + 5*q^15*t^6 + 7*q^17*t^6 + 
     3*q^17*t^7 + 5*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 44]] = 6*q + 6*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 5/(q*t) + (4*q)/t + 6*q^3*t + 
     5*q^5*t + 5*q^5*t^2 + 6*q^7*t^2 + 3*q^7*t^3 + 5*q^9*t^3 + 2*q^9*t^4 + 
     3*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[NonAlternating, 11, 45]] = 3/q + 4*q + 1/(q^9*t^5) + 1/(q^5*t^4) + 
     1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q*t^2) + 2/(q^3*t) + 
     1/(q*t) + q/t + 3*q*t + 2*q^3*t + q^5*t + 3*q^3*t^2 + 3*q^5*t^2 + 
     2*q^5*t^3 + 3*q^7*t^3 + 2*q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + 
     q^13*t^6
 
Kh[Knot[NonAlternating, 11, 46]] = 4*q + 3*q^3 + 2/(q*t) + 6*q^3*t + 
     3*q^5*t + 7*q^5*t^2 + 6*q^7*t^2 + 6*q^7*t^3 + 7*q^9*t^3 + 7*q^9*t^4 + 
     6*q^11*t^4 + 4*q^11*t^5 + 7*q^13*t^5 + 3*q^13*t^6 + 4*q^15*t^6 + 
     q^15*t^7 + 3*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 47]] = 5*q^3 + 4*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (3*q)/t + (2*q^3)/t + 4*q^5*t + 4*q^7*t + 5*q^7*t^2 + 
     4*q^9*t^2 + 3*q^9*t^3 + 5*q^11*t^3 + 3*q^11*t^4 + 3*q^13*t^4 + 
     q^13*t^5 + 3*q^15*t^5 + q^17*t^6
 
Kh[Knot[NonAlternating, 11, 48]] = 2/q + 3*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 2/(q^5*t^3) + 
     3/(q^5*t^2) + 2/(q^3*t^2) + 2/(q^3*t) + 3/(q*t) + 2*q*t + q^3*t + 
     2*q^5*t^2
 
Kh[Knot[NonAlternating, 11, 49]] = 2/q + q + q^3 + 1/(q^11*t^6) + 
     1/(q^7*t^5) + 1/(q^7*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 1/(q^5*t^2) + 
     1/(q*t^2) + 2/(q*t) + q*t + q^3*t + q^5*t^2 + q^5*t^3 + q^9*t^4
 
Kh[Knot[NonAlternating, 11, 50]] = 2/q + 2*q + 1/(q^15*t^7) + 1/(q^13*t^6) + 
     1/(q^11*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 2/(q^9*t^4) + 2/(q^7*t^4) + 
     2/(q^7*t^3) + 2/(q^5*t^3) + 2/(q^5*t^2) + 2/(q^3*t^2) + 1/(q^3*t) + 
     2/(q*t) + q^3*t
 
Kh[Knot[NonAlternating, 11, 51]] = 2/q + 2*q + 1/(q^5*t^2) + 1/(q^3*t) + 
     1/(q*t) + 3*q*t + q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + 2*q^5*t^3 + 
     2*q^7*t^3 + 2*q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + q^11*t^6 + 
     q^13*t^6 + q^15*t^7
 
Kh[Knot[NonAlternating, 11, 52]] = 5*q + 3*q^3 + 2/(q^3*t^2) + 2/(q*t) + 
     (2*q)/t + 5*q^3*t + 4*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 5*q^7*t^3 + 
     5*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + 2*q^11*t^5 + 3*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 53]] = 3/q + 4*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 2/(q^9*t^4) + 1/(q^7*t^4) + 3/(q^7*t^3) + 2/(q^5*t^3) + 
     3/(q^5*t^2) + 3/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 2*q*t + 2*q^3*t + 
     q^3*t^2 + 2*q^5*t^2 + q^7*t^3
 
Kh[Knot[NonAlternating, 11, 54]] = 2*q + 2*q^3 + 1/(q*t) + 3*q^3*t + q^5*t + 
     4*q^5*t^2 + 3*q^7*t^2 + 3*q^7*t^3 + 4*q^9*t^3 + 4*q^9*t^4 + 3*q^11*t^4 + 
     2*q^11*t^5 + 4*q^13*t^5 + 2*q^13*t^6 + 2*q^15*t^6 + q^15*t^7 + 
     2*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 55]] = 6/q + 5*q + 2/(q^7*t^3) + 3/(q^5*t^2) + 
     2/(q^3*t^2) + 4/(q^3*t) + 3/(q*t) + 5*q*t + 5*q^3*t + 5*q^3*t^2 + 
     5*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 
     2*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 56]] = 4*q + 3*q^3 + 1/(q^9*t^5) + 1/(q^7*t^4) + 
     1/(q^5*t^4) + 2/(q^5*t^3) + 1/(q^3*t^3) + 3/(q^3*t^2) + 2/(q*t^2) + 
     2/(q*t) + (3*q)/t + 2*q^3*t + 3*q^5*t + 2*q^5*t^2 + 2*q^7*t^2 + 
     q^7*t^3 + 2*q^9*t^3 + q^11*t^4
 
Kh[Knot[NonAlternating, 11, 57]] = 2*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     q^9*t + q^7*t^2 + q^9*t^2 + q^11*t^2 + 2*q^11*t^3 + q^13*t^3 + 
     q^11*t^4 + q^13*t^4 + q^15*t^4 + q^13*t^5 + q^15*t^5 + q^17*t^5 + 
     q^17*t^6
 
Kh[Knot[NonAlternating, 11, 58]] = 3/q^3 + 4/q + 1/(q^11*t^4) + 2/(q^9*t^3) + 
     1/(q^7*t^3) + 2/(q^7*t^2) + 2/(q^5*t^2) + 3/(q^5*t) + 2/(q^3*t) + 
     (3*t)/q + 2*q*t + 2*q*t^2 + 3*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^5*t^4 + 
     q^7*t^4 + q^9*t^5
 
Kh[Knot[NonAlternating, 11, 59]] = 2*q^3 + q^5 + 2*q^5*t + q^7*t + 
     4*q^7*t^2 + 2*q^9*t^2 + 4*q^9*t^3 + 4*q^11*t^3 + 5*q^11*t^4 + 
     4*q^13*t^4 + 4*q^13*t^5 + 5*q^15*t^5 + 3*q^15*t^6 + 4*q^17*t^6 + 
     2*q^17*t^7 + 3*q^19*t^7 + q^19*t^8 + 2*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 60]] = 3*q + 3*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + (2*q)/t + 3*q^3*t + 
     2*q^5*t + 2*q^5*t^2 + 3*q^7*t^2 + q^7*t^3 + 2*q^9*t^3 + q^9*t^4 + 
     q^11*t^4 + q^13*t^5
 
Kh[Knot[NonAlternating, 11, 61]] = 3*q^3 + 2*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + 
     q/t^2 + q/t + q^3/t + q^3*t + q^5*t + 2*q^7*t + 3*q^7*t^2 + q^9*t^2 + 
     q^9*t^3 + 2*q^11*t^3 + q^9*t^4 + q^11*t^4 + q^13*t^4 + q^13*t^5 + 
     q^15*t^5
 
Kh[Knot[NonAlternating, 11, 62]] = 3/q + 4*q + 1/(q^9*t^4) + 1/(q^7*t^3) + 
     1/(q^5*t^3) + 2/(q^5*t^2) + 1/(q^3*t^2) + 3/(q^3*t) + 2/(q*t) + 3*q*t + 
     2*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + 
     q^9*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 63]] = 2*q + q^3 + 2*q^3*t + q^5*t + 3*q^5*t^2 + 
     2*q^7*t^2 + 3*q^7*t^3 + 3*q^9*t^3 + 3*q^9*t^4 + 3*q^11*t^4 + 
     3*q^11*t^5 + 3*q^13*t^5 + 2*q^13*t^6 + 3*q^15*t^6 + q^15*t^7 + 
     2*q^17*t^7 + q^17*t^8 + q^19*t^8 + q^21*t^9
 
Kh[Knot[NonAlternating, 11, 64]] = 2*q^3 + 2*q^5 + 1/(q^5*t^4) + 1/(q*t^3) + 
     2/(q*t^2) + q/t + (2*q^3)/t + 2*q^5*t + q^7*t + q^7*t^2 + 2*q^9*t^2 + 
     q^9*t^3 + q^11*t^3 + q^11*t^4 + q^13*t^4 + q^15*t^5
 
Kh[Knot[NonAlternating, 11, 65]] = 3/q + 2*q + 1/(q^15*t^7) + 1/(q^13*t^6) + 
     1/(q^11*t^6) + 3/(q^11*t^5) + 1/(q^9*t^5) + 2/(q^9*t^4) + 3/(q^7*t^4) + 
     3/(q^7*t^3) + 2/(q^5*t^3) + 3/(q^5*t^2) + 3/(q^3*t^2) + 1/(q^3*t) + 
     3/(q*t) + 2*q^3*t
 
Kh[Knot[NonAlternating, 11, 66]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 4/(q*t) + (3*q)/t + 6*q^3*t + 6*q^5*t + 7*q^5*t^2 + 
     6*q^7*t^2 + 5*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + 
     2*q^11*t^5 + 3*q^13*t^5 + 2*q^15*t^6
 
Kh[Knot[NonAlternating, 11, 67]] = 2/q + q + q^3 + 1/(q^7*t^4) + 
     1/(q^3*t^3) + 1/(q^3*t^2) + 1/(q*t) + q/t + q*t + 2*q^3*t + q^3*t^2 + 
     q^5*t^2 + q^7*t^2 + 2*q^5*t^3 + q^7*t^3 + q^7*t^4 + 2*q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^11*t^6 + q^13*t^6 + q^15*t^7
 
Kh[Knot[NonAlternating, 11, 68]] = 5*q + 3*q^3 + 2/(q^3*t^2) + 2/(q*t) + 
     (2*q)/t + 6*q^3*t + 4*q^5*t + 5*q^5*t^2 + 6*q^7*t^2 + 5*q^7*t^3 + 
     5*q^9*t^3 + 4*q^9*t^4 + 5*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 69]] = 4*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     3*q^5*t + 3*q^7*t + 4*q^7*t^2 + 3*q^9*t^2 + 4*q^9*t^3 + 4*q^11*t^3 + 
     3*q^11*t^4 + 4*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + 
     2*q^17*t^6 + q^19*t^7
 
Kh[Knot[NonAlternating, 11, 70]] = q + 2*q^3 + q^5 + 1/(q^5*t^4) + 
     1/(q*t^3) + 2/(q*t^2) + q/t + (2*q^3)/t + 2*q^5*t + q^7*t + q^5*t^2 + 
     2*q^9*t^2 + 2*q^9*t^3 + q^13*t^4
 
Kh[Knot[NonAlternating, 11, 71]] = 3*q + 3*q^3 + 2/(q*t) + 5*q^3*t + 
     2*q^5*t + 6*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 6*q^9*t^3 + 6*q^9*t^4 + 
     4*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + 2*q^13*t^6 + 3*q^15*t^6 + 
     q^15*t^7 + 2*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 72]] = 3*q^3 + q^5 + 3*q^5*t + 2*q^7*t + 
     7*q^7*t^2 + 3*q^9*t^2 + 6*q^9*t^3 + 7*q^11*t^3 + 7*q^11*t^4 + 
     6*q^13*t^4 + 7*q^13*t^5 + 7*q^15*t^5 + 4*q^15*t^6 + 7*q^17*t^6 + 
     3*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 73]] = 2/q + 3*q + 1/(q^9*t^5) + 1/(q^5*t^4) + 
     1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 1/(q^3*t) + q/t + q*t + q^3*t + 
     q^5*t + 2*q^3*t^2 + q^5*t^2 + q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 74]] = 2/q + 3*q + 1/(q^9*t^5) + 1/(q^5*t^4) + 
     1/(q^5*t^3) + 1/(q^3*t^2) + 1/(q*t^2) + 1/(q^3*t) + q/t + q*t + q^3*t + 
     q^5*t + 2*q^3*t^2 + q^5*t^2 + q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + q^9*t^4 + 
     q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 75]] = 3/q^3 + 3/q + 1/(q^19*t^8) + 
     2/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 2/(q^13*t^6) + 
     6/(q^13*t^5) + 3/(q^11*t^5) + 4/(q^11*t^4) + 6/(q^9*t^4) + 6/(q^9*t^3) + 
     4/(q^7*t^3) + 5/(q^7*t^2) + 6/(q^5*t^2) + 2/(q^5*t) + 5/(q^3*t) + 2*q*t
 
Kh[Knot[NonAlternating, 11, 76]] = 4/q^5 + 4/q^3 + 1/(q^17*t^6) + 
     3/(q^15*t^5) + 1/(q^13*t^5) + 2/(q^13*t^4) + 3/(q^11*t^4) + 
     5/(q^11*t^3) + 2/(q^9*t^3) + 3/(q^9*t^2) + 5/(q^7*t^2) + 3/(q^7*t) + 
     3/(q^5*t) + t/q^3 + (3*t)/q + t^2/q + q*t^2 + q^3*t^3
 
Kh[Knot[NonAlternating, 11, 77]] = q^7 + q^9 + q^11*t^2 + q^15*t^3 + 
     3*q^13*t^4 + q^15*t^4 + 2*q^15*t^5 + 3*q^17*t^5 + q^19*t^5 + 
     3*q^17*t^6 + 2*q^19*t^6 + 3*q^19*t^7 + 3*q^21*t^7 + 2*q^21*t^8 + 
     3*q^23*t^8 + 2*q^23*t^9 + 2*q^25*t^9 + q^25*t^10 + 2*q^27*t^10 + 
     q^29*t^11
 
Kh[Knot[NonAlternating, 11, 78]] = 4*q^3 + 4*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + 
     q/t^2 + (3*q)/t + q^3/t + 3*q^5*t + 3*q^7*t + 5*q^7*t^2 + 3*q^9*t^2 + 
     2*q^9*t^3 + 5*q^11*t^3 + 3*q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + 
     3*q^15*t^5 + q^17*t^6
 
Kh[Knot[NonAlternating, 11, 79]] = q^(-1) + 2*q + q^3 + 1/(q^7*t^4) + 
     1/(q^3*t^3) + 2/(q^3*t^2) + 1/(q*t) + (2*q)/t + 2*q^3*t + q^5*t + 
     2*q^7*t^2 + q^7*t^3 + q^11*t^4
 
Kh[Knot[NonAlternating, 11, 80]] = q^(-5) + q^(-3) + 2/q + 1/(q^17*t^7) + 
     1/(q^15*t^6) + 1/(q^13*t^6) + 2/(q^13*t^5) + 1/(q^11*t^5) + 
     2/(q^11*t^4) + 2/(q^9*t^4) + 2/(q^9*t^3) + 2/(q^7*t^3) + 1/(q^9*t^2) + 
     2/(q^7*t^2) + 2/(q^5*t^2) + 2/(q^5*t) + 2/(q^3*t) + t/q^3 + t/q + 
     q*t^2 + q*t^3 + q^5*t^4
 
Kh[Knot[NonAlternating, 11, 81]] = 4*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     3*q^9*t + 3*q^9*t^2 + q^11*t^2 + 3*q^11*t^3 + 3*q^13*t^3 + q^11*t^4 + 
     q^13*t^4 + 3*q^15*t^4 + 3*q^15*t^5 + q^17*t^5 + 2*q^19*t^6
 
Kh[Knot[NonAlternating, 11, 82]] = 2*q + 2*q^3 + 1/(q^9*t^5) + 1/(q^7*t^4) + 
     1/(q^5*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 2/(q^3*t^2) + 1/(q*t^2) + 
     1/(q*t) + (2*q)/t + q^3*t + q^5*t + q^5*t^2 + q^7*t^2 + q^9*t^3
 
Kh[Knot[NonAlternating, 11, 83]] = 5/q + 5*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 3/(q^7*t^3) + 2/(q^5*t^3) + 4/(q^5*t^2) + 3/(q^3*t^2) + 
     4/(q^3*t) + 4/(q*t) + 3*q*t + 4*q^3*t + 2*q^3*t^2 + 3*q^5*t^2 + 
     q^5*t^3 + 2*q^7*t^3 + q^9*t^4
 
Kh[Knot[NonAlternating, 11, 84]] = q^(-3) + 2/q + 1/(q^19*t^8) + 
     2/(q^17*t^7) + 1/(q^15*t^7) + 2/(q^15*t^6) + 2/(q^13*t^6) + 
     3/(q^13*t^5) + 2/(q^11*t^5) + 3/(q^11*t^4) + 3/(q^9*t^4) + 3/(q^9*t^3) + 
     3/(q^7*t^3) + 2/(q^7*t^2) + 3/(q^5*t^2) + 1/(q^5*t) + 2/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 85]] = 4/q + 4*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 3/(q^3*t) + 2/(q*t) + 4*q*t + 3*q^3*t + 4*q^3*t^2 + 
     4*q^5*t^2 + 2*q^5*t^3 + 4*q^7*t^3 + 2*q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + 
     2*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 86]] = 3/q + 3*q + 1/(q^5*t^2) + 2/(q^3*t) + 
     1/(q*t) + 3*q*t + 2*q^3*t + 3*q^3*t^2 + 3*q^5*t^2 + 2*q^5*t^3 + 
     3*q^7*t^3 + 2*q^7*t^4 + 2*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 87]] = 2/q^3 + 3/q + 1/(q^19*t^8) + 
     2/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 2/(q^13*t^6) + 
     4/(q^13*t^5) + 3/(q^11*t^5) + 4/(q^11*t^4) + 4/(q^9*t^4) + 5/(q^9*t^3) + 
     4/(q^7*t^3) + 3/(q^7*t^2) + 5/(q^5*t^2) + 2/(q^5*t) + 3/(q^3*t) + q*t
 
Kh[Knot[NonAlternating, 11, 88]] = 2*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     q^9*t + q^9*t^2 + q^11*t^2 + q^11*t^3 + q^13*t^3 + q^11*t^4 + q^13*t^4 + 
     q^15*t^4 + q^15*t^5 + q^17*t^5
 
Kh[Knot[NonAlternating, 11, 89]] = q^(-5) + 2/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 4/(q^19*t^7) + 2/(q^17*t^7) + 
     4/(q^17*t^6) + 4/(q^15*t^6) + 6/(q^15*t^5) + 4/(q^13*t^5) + 
     5/(q^13*t^4) + 6/(q^11*t^4) + 4/(q^11*t^3) + 5/(q^9*t^3) + 3/(q^9*t^2) + 
     4/(q^7*t^2) + 1/(q^7*t) + 3/(q^5*t)
 
Kh[Knot[NonAlternating, 11, 90]] = 3*q^3 + 2*q^5 + 1/(q*t^2) + q/t + q^3/t + 
     3*q^5*t + 2*q^7*t + 4*q^7*t^2 + 3*q^9*t^2 + 3*q^9*t^3 + 4*q^11*t^3 + 
     3*q^11*t^4 + 3*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + q^15*t^6 + 
     2*q^17*t^6 + q^19*t^7
 
Kh[Knot[NonAlternating, 11, 91]] = q^(-3) + q^(-1) + 1/(q^21*t^9) + 
     1/(q^19*t^8) + 1/(q^17*t^8) + 2/(q^17*t^7) + 1/(q^15*t^7) + 
     2/(q^15*t^6) + 2/(q^13*t^6) + 3/(q^13*t^5) + 2/(q^11*t^5) + 
     2/(q^11*t^4) + 3/(q^9*t^4) + 2/(q^9*t^3) + 2/(q^7*t^3) + 2/(q^7*t^2) + 
     2/(q^5*t^2) + 2/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 92]] = q^(-3) + 2/q + q + 1/(q^7*t^2) + 
     1/(q^5*t) + 1/(q^3*t) + (2*t)/q + q*t + q*t^2 + 2*q^3*t^2 + q^3*t^3 + 
     q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[NonAlternating, 11, 93]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 3*q^11*t^3 + 3*q^13*t^3 + 5*q^13*t^4 + 3*q^15*t^4 + 
     3*q^15*t^5 + 5*q^17*t^5 + 4*q^17*t^6 + 3*q^19*t^6 + 2*q^19*t^7 + 
     4*q^21*t^7 + q^21*t^8 + 2*q^23*t^8 + q^25*t^9
 
Kh[Knot[NonAlternating, 11, 94]] = 5/q + 5*q + 1/(q^7*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 4/(q^3*t) + 2/(q*t) + 5*q*t + 4*q^3*t + 5*q^3*t^2 + 
     5*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + 3*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 
     3*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 95]] = 2*q^3 + q^5 + 2*q^5*t + q^7*t + 
     3*q^7*t^2 + 2*q^9*t^2 + 3*q^9*t^3 + 3*q^11*t^3 + 3*q^11*t^4 + 
     3*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + 2*q^15*t^6 + 2*q^17*t^6 + 
     2*q^19*t^7
 
Kh[Knot[NonAlternating, 11, 96]] = q^(-1) + 3*q + q^3 + 1/(q^9*t^5) + 
     1/(q^7*t^4) + 1/(q^5*t^4) + 1/(q^5*t^3) + 1/(q^3*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 1/(q^3*t) + 1/(q*t) + (2*q)/t + q*t + q^3*t + q^5*t + 
     q^3*t^2 + q^5*t^2 + q^7*t^2 + q^7*t^3 + q^7*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 97]] = q^(-3) + 2/q + 2*q + 1/(q^11*t^5) + 
     1/(q^9*t^4) + 1/(q^7*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 1/(q^3*t) + 2/(q*t) + 2*q*t + q^3*t + q*t^2 + q^5*t^2 + 
     q^3*t^3 + q^5*t^3 + q^7*t^4 + q^7*t^5 + q^11*t^6
 
Kh[Knot[NonAlternating, 11, 98]] = 7/q + 6*q + 2/(q^11*t^5) + 2/(q^9*t^4) + 
     2/(q^7*t^4) + 5/(q^7*t^3) + 2/(q^5*t^3) + 6/(q^5*t^2) + 5/(q^3*t^2) + 
     5/(q^3*t) + 6/(q*t) + 4*q*t + 6*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + 
     q^5*t^3 + 3*q^7*t^3 + q^9*t^4
 
Kh[Knot[NonAlternating, 11, 99]] = q^(-3) + 3/q + 1/(q^19*t^8) + 
     1/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 1/(q^13*t^6) + 
     3/(q^13*t^5) + 3/(q^11*t^5) + 3/(q^11*t^4) + 3/(q^9*t^4) + 4/(q^9*t^3) + 
     3/(q^7*t^3) + 2/(q^7*t^2) + 4/(q^5*t^2) + 2/(q^5*t) + 2/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 100]] = 5/q + 3*q + 1/(q^7*t^3) + 3/(q^5*t^2) + 
     1/(q^3*t^2) + 2/(q^3*t) + 3/(q*t) + 4*q*t + 4*q^3*t + 3*q^3*t^2 + 
     4*q^5*t^2 + 3*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 
     q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 101]] = 4/q^3 + 4/q + 1/(q^13*t^5) + 
     1/(q^11*t^4) + 1/(q^9*t^4) + 3/(q^9*t^3) + 1/(q^7*t^3) + 3/(q^7*t^2) + 
     3/(q^5*t^2) + 3/(q^5*t) + 3/(q^3*t) + (2*t)/q + 3*q*t + 2*q*t^2 + 
     2*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^7*t^4
 
Kh[Knot[NonAlternating, 11, 102]] = q^(-3) + 2/q + 1/(q^17*t^8) + 
     1/(q^13*t^7) + 1/(q^13*t^6) + 1/(q^11*t^5) + 1/(q^9*t^5) + 
     1/(q^11*t^4) + 1/(q^7*t^4) + 1/(q^9*t^3) + 2/(q^7*t^3) + 1/(q^7*t^2) + 
     1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q^5*t) + 1/(q^3*t) + t/q + q^3*t^2
 
Kh[Knot[NonAlternating, 11, 103]] = 3/q^5 + 4/q^3 + 2/(q^19*t^7) + 
     3/(q^17*t^6) + 2/(q^15*t^6) + 5/(q^15*t^5) + 3/(q^13*t^5) + 
     5/(q^13*t^4) + 5/(q^11*t^4) + 6/(q^11*t^3) + 5/(q^9*t^3) + 5/(q^9*t^2) + 
     6/(q^7*t^2) + 3/(q^7*t) + 5/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[NonAlternating, 11, 104]] = 2*q^5 + q^7 + q/t^2 + q^5/t + q^7*t + 
     q^9*t + q^7*t^2 + q^9*t^2 + q^11*t^2 + 2*q^11*t^3 + q^13*t^3 + 
     2*q^11*t^4 + q^13*t^4 + q^15*t^4 + q^13*t^5 + 2*q^15*t^5 + q^17*t^5 + 
     q^17*t^6 + q^17*t^7 + q^21*t^8
 
Kh[Knot[NonAlternating, 11, 105]] = 2*q^3 + q^5 + 3*q^5*t + q^7*t + 
     5*q^7*t^2 + 3*q^9*t^2 + 5*q^9*t^3 + 5*q^11*t^3 + 7*q^11*t^4 + 
     5*q^13*t^4 + 5*q^13*t^5 + 7*q^15*t^5 + 4*q^15*t^6 + 5*q^17*t^6 + 
     3*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 106]] = 3/q^3 + 3/q + 2/(q^9*t^3) + 1/(q^7*t^2) + 
     2/(q^5*t^2) + 2/(q^5*t) + 1/(q^3*t) + (2*t)/q + 2*q*t + 2*q*t^2 + 
     2*q^3*t^2 + q^3*t^3 + 2*q^5*t^3 + q^5*t^4 + q^7*t^4 + q^9*t^5
 
Kh[Knot[NonAlternating, 11, 107]] = 3*q^3 + 2*q^5 + 1/(q^3*t^3) + 1/(q*t^2) + 
     q/t^2 + q/t + q^3/t + q^5*t + 2*q^7*t + 2*q^7*t^2 + q^9*t^2 + q^9*t^3 + 
     2*q^11*t^3 + q^11*t^4 + q^13*t^4 + q^15*t^5
 
Kh[Knot[NonAlternating, 11, 108]] = q^(-5) + 2/q^3 + 1/(q^23*t^9) + 
     2/(q^21*t^8) + 1/(q^19*t^8) + 5/(q^19*t^7) + 2/(q^17*t^7) + 
     5/(q^17*t^6) + 5/(q^15*t^6) + 7/(q^15*t^5) + 5/(q^13*t^5) + 
     6/(q^13*t^4) + 7/(q^11*t^4) + 5/(q^11*t^3) + 6/(q^9*t^3) + 4/(q^9*t^2) + 
     5/(q^7*t^2) + 1/(q^7*t) + 4/(q^5*t)
 
Kh[Knot[NonAlternating, 11, 109]] = q^(-5) + 2/q^3 + 1/(q^23*t^9) + 
     1/(q^21*t^8) + 1/(q^19*t^8) + 4/(q^19*t^7) + 1/(q^17*t^7) + 
     4/(q^17*t^6) + 4/(q^15*t^6) + 5/(q^15*t^5) + 4/(q^13*t^5) + 
     5/(q^13*t^4) + 5/(q^11*t^4) + 4/(q^11*t^3) + 5/(q^9*t^3) + 3/(q^9*t^2) + 
     4/(q^7*t^2) + 1/(q^7*t) + 3/(q^5*t)
 
Kh[Knot[NonAlternating, 11, 110]] = 4/q + 3*q + 2/(q^5*t^2) + 2/(q^3*t) + 
     2/(q*t) + 4*q*t + 3*q^3*t + 3*q^3*t^2 + 4*q^5*t^2 + 3*q^5*t^3 + 
     3*q^7*t^3 + 2*q^7*t^4 + 3*q^9*t^4 + q^9*t^5 + 2*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 111]] = 2*q + q^3 + q^5 + 1/(q^5*t^4) + 
     1/(q*t^3) + 1/(q*t^2) + q/t + q^3/t + q^3*t + 2*q^5*t + 2*q^5*t^2 + 
     q^7*t^2 + q^9*t^2 + q^7*t^3 + 2*q^9*t^3 + q^9*t^4 + q^11*t^4 + 
     q^11*t^5 + q^13*t^5 + q^15*t^6
 
Kh[Knot[NonAlternating, 11, 112]] = 4*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + 
     q/t + 5*q^3*t + 3*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 4*q^7*t^3 + 
     5*q^9*t^3 + 4*q^9*t^4 + 4*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 113]] = q^(-3) + q^(-1) + 1/(q^21*t^9) + 
     1/(q^19*t^8) + 1/(q^17*t^8) + 3/(q^17*t^7) + 1/(q^15*t^7) + 
     2/(q^15*t^6) + 3/(q^13*t^6) + 3/(q^13*t^5) + 2/(q^11*t^5) + 
     3/(q^11*t^4) + 3/(q^9*t^4) + 2/(q^9*t^3) + 3/(q^7*t^3) + 2/(q^7*t^2) + 
     2/(q^5*t^2) + 2/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 114]] = 5/q + 5*q + 1/(q^9*t^4) + 2/(q^7*t^3) + 
     1/(q^5*t^3) + 4/(q^5*t^2) + 2/(q^3*t^2) + 4/(q^3*t) + 4/(q*t) + 5*q*t + 
     4*q^3*t + 3*q^3*t^2 + 5*q^5*t^2 + 2*q^5*t^3 + 3*q^7*t^3 + q^7*t^4 + 
     2*q^9*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 115]] = 7/q + 7*q + 1/(q^11*t^5) + 3/(q^9*t^4) + 
     1/(q^7*t^4) + 4/(q^7*t^3) + 3/(q^5*t^3) + 7/(q^5*t^2) + 4/(q^3*t^2) + 
     6/(q^3*t) + 7/(q*t) + 6*q*t + 6*q^3*t + 3*q^3*t^2 + 6*q^5*t^2 + 
     2*q^5*t^3 + 3*q^7*t^3 + 2*q^9*t^4
 
Kh[Knot[NonAlternating, 11, 116]] = q^(-3) + q^(-1) + 2*q + 1/(q^13*t^6) + 
     1/(q^9*t^5) + 1/(q^9*t^4) + 1/(q^7*t^3) + 1/(q^5*t^3) + 1/(q^7*t^2) + 
     1/(q^3*t^2) + 2/(q^3*t) + t/q + q*t + q^3*t^2 + q^3*t^3 + q^7*t^4
 
Kh[Knot[NonAlternating, 11, 117]] = 4*q + 3*q^3 + 1/(q^7*t^4) + 1/(q^5*t^3) + 
     1/(q^3*t^3) + 3/(q^3*t^2) + 1/(q*t^2) + 2/(q*t) + (3*q)/t + 3*q^3*t + 
     3*q^5*t + 2*q^5*t^2 + 3*q^7*t^2 + 2*q^7*t^3 + 2*q^9*t^3 + 2*q^11*t^4
 
Kh[Knot[NonAlternating, 11, 118]] = 2*q^3 + q^5 + q^5*t + q^7*t + 2*q^7*t^2 + 
     q^9*t^2 + 2*q^9*t^3 + 2*q^11*t^3 + 2*q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + 
     2*q^15*t^5 + q^15*t^6 + q^17*t^6 + q^19*t^7
 
Kh[Knot[NonAlternating, 11, 119]] = 5/q + 7*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 5/(q^7*t^3) + 4/(q^5*t^3) + 
     6/(q^5*t^2) + 5/(q^3*t^2) + 6/(q^3*t) + 6/(q*t) + 4*q*t + 4*q^3*t + 
     2*q^3*t^2 + 4*q^5*t^2 + 2*q^7*t^3
 
Kh[Knot[NonAlternating, 11, 120]] = 5*q + 4*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 3/(q^3*t^2) + 2/(q*t^2) + 3/(q*t) + (3*q)/t + 4*q^3*t + 
     4*q^5*t + 3*q^5*t^2 + 4*q^7*t^2 + 2*q^7*t^3 + 3*q^9*t^3 + q^9*t^4 + 
     2*q^11*t^4 + q^13*t^5
 
Kh[Knot[NonAlternating, 11, 121]] = 3/q^5 + 3/q^3 + 1/(q^19*t^7) + 
     1/(q^17*t^6) + 1/(q^15*t^6) + 4/(q^15*t^5) + 1/(q^13*t^5) + 
     3/(q^13*t^4) + 4/(q^11*t^4) + 4/(q^11*t^3) + 3/(q^9*t^3) + 4/(q^9*t^2) + 
     4/(q^7*t^2) + 2/(q^7*t) + 4/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[NonAlternating, 11, 122]] = q^(-3) + 2/q + 1/(q^19*t^8) + 
     1/(q^17*t^7) + 1/(q^15*t^7) + 2/(q^15*t^6) + 1/(q^13*t^6) + 
     2/(q^13*t^5) + 2/(q^11*t^5) + 2/(q^11*t^4) + 2/(q^9*t^4) + 3/(q^9*t^3) + 
     2/(q^7*t^3) + 1/(q^7*t^2) + 3/(q^5*t^2) + 1/(q^5*t) + 1/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 123]] = 4/q + 6*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 2/(q^7*t^4) + 4/(q^7*t^3) + 4/(q^5*t^3) + 
     5/(q^5*t^2) + 4/(q^3*t^2) + 5/(q^3*t) + 5/(q*t) + 3*q*t + 3*q^3*t + 
     q^3*t^2 + 3*q^5*t^2 + q^7*t^3
 
Kh[Knot[NonAlternating, 11, 124]] = 6*q + 5*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 4/(q*t) + (4*q)/t + 5*q^3*t + 
     5*q^5*t + 4*q^5*t^2 + 5*q^7*t^2 + 3*q^7*t^3 + 4*q^9*t^3 + q^9*t^4 + 
     3*q^11*t^4 + q^13*t^5
 
Kh[Knot[NonAlternating, 11, 125]] = 5*q + 3*q^3 + 1/(q^3*t^2) + 2/(q*t) + 
     q/t + 5*q^3*t + 4*q^5*t + 6*q^5*t^2 + 5*q^7*t^2 + 5*q^7*t^3 + 
     6*q^9*t^3 + 4*q^9*t^4 + 5*q^11*t^4 + 3*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 126]] = q^5 + q^7 + 2*q^7*t + 2*q^9*t^2 + 
     2*q^11*t^2 + 2*q^11*t^3 + 2*q^13*t^3 + q^11*t^4 + 4*q^13*t^4 + 
     2*q^15*t^4 + 2*q^15*t^5 + 4*q^17*t^5 + 2*q^17*t^6 + q^19*t^6 + 
     q^19*t^7 + 2*q^21*t^7 + q^23*t^8
 
Kh[Knot[NonAlternating, 11, 127]] = 2/q^3 + 3/q + 1/(q^19*t^8) + 
     2/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 2/(q^13*t^6) + 
     5/(q^13*t^5) + 3/(q^11*t^5) + 4/(q^11*t^4) + 5/(q^9*t^4) + 5/(q^9*t^3) + 
     4/(q^7*t^3) + 4/(q^7*t^2) + 5/(q^5*t^2) + 2/(q^5*t) + 4/(q^3*t) + q*t
 
Kh[Knot[NonAlternating, 11, 128]] = 4*q + 4*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 2/(q^5*t^3) + 2/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 
     3/(q*t) + (4*q)/t + 3*q^3*t + 3*q^5*t + 2*q^5*t^2 + 3*q^7*t^2 + 
     q^7*t^3 + 2*q^9*t^3 + q^11*t^4
 
Kh[Knot[NonAlternating, 11, 129]] = 3/q^3 + 3/q + 1/(q^17*t^7) + 
     1/(q^15*t^6) + 1/(q^13*t^6) + 3/(q^13*t^5) + 1/(q^11*t^5) + 
     3/(q^11*t^4) + 3/(q^9*t^4) + 4/(q^9*t^3) + 3/(q^7*t^3) + 4/(q^7*t^2) + 
     4/(q^5*t^2) + 2/(q^5*t) + 4/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[NonAlternating, 11, 130]] = 4/q + 5*q + 1/(q^13*t^6) + 2/(q^11*t^5) + 
     1/(q^9*t^5) + 3/(q^9*t^4) + 2/(q^7*t^4) + 4/(q^7*t^3) + 3/(q^5*t^3) + 
     5/(q^5*t^2) + 4/(q^3*t^2) + 4/(q^3*t) + 5/(q*t) + 3*q*t + 3*q^3*t + 
     q^3*t^2 + 3*q^5*t^2 + q^7*t^3
 
Kh[Knot[NonAlternating, 11, 131]] = 5/q^3 + 6/q + 1/(q^15*t^6) + 
     3/(q^13*t^5) + 1/(q^11*t^5) + 4/(q^11*t^4) + 3/(q^9*t^4) + 6/(q^9*t^3) + 
     4/(q^7*t^3) + 6/(q^7*t^2) + 6/(q^5*t^2) + 5/(q^5*t) + 6/(q^3*t) + 
     (3*t)/q + 4*q*t + q*t^2 + 3*q^3*t^2 + q^5*t^3
 
Kh[Knot[NonAlternating, 11, 132]] = 2/q + 2*q + 1/(q^15*t^7) + 1/(q^13*t^6) + 
     1/(q^11*t^6) + 2/(q^11*t^5) + 1/(q^9*t^5) + 2/(q^9*t^4) + 2/(q^7*t^4) + 
     2/(q^7*t^3) + 2/(q^5*t^3) + 2/(q^5*t^2) + 2/(q^3*t^2) + 1/(q^3*t) + 
     2/(q*t) + q^3*t
 
Kh[Knot[NonAlternating, 11, 133]] = 4*q^3 + 2*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + q/t + (2*q^3)/t + q^3*t + 2*q^5*t + 3*q^7*t + 3*q^7*t^2 + 
     2*q^9*t^2 + 2*q^9*t^3 + 2*q^11*t^3 + q^9*t^4 + q^11*t^4 + 2*q^13*t^4 + 
     q^13*t^5 + q^15*t^5
 
Kh[Knot[NonAlternating, 11, 134]] = q^(-3) + 3/q + 1/(q^19*t^8) + 
     2/(q^17*t^7) + 1/(q^15*t^7) + 3/(q^15*t^6) + 2/(q^13*t^6) + 
     4/(q^13*t^5) + 3/(q^11*t^5) + 4/(q^11*t^4) + 4/(q^9*t^4) + 4/(q^9*t^3) + 
     4/(q^7*t^3) + 3/(q^7*t^2) + 4/(q^5*t^2) + 2/(q^5*t) + 3/(q^3*t)
 
Kh[Knot[NonAlternating, 11, 135]] = 2*q^3 + q^5 + 1/(q*t^2) + q^3/t + q^5*t + 
     q^7*t + q^5*t^2 + q^7*t^2 + q^9*t^2 + 2*q^9*t^3 + q^11*t^3 + q^9*t^4 + 
     q^11*t^4 + q^13*t^4 + q^11*t^5 + q^13*t^5 + q^15*t^5 + q^15*t^6 + 
     q^15*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 136]] = q^5 + q^7 + 2*q^7*t + 4*q^9*t^2 + 
     2*q^11*t^2 + 4*q^11*t^3 + 4*q^13*t^3 + 6*q^13*t^4 + 4*q^15*t^4 + 
     5*q^15*t^5 + 6*q^17*t^5 + 5*q^17*t^6 + 5*q^19*t^6 + 3*q^19*t^7 + 
     5*q^21*t^7 + 2*q^21*t^8 + 3*q^23*t^8 + 2*q^25*t^9
 
Kh[Knot[NonAlternating, 11, 137]] = 3/q^5 + 3/q^3 + 2/(q^19*t^7) + 
     2/(q^17*t^6) + 2/(q^15*t^6) + 5/(q^15*t^5) + 2/(q^13*t^5) + 
     4/(q^13*t^4) + 5/(q^11*t^4) + 5/(q^11*t^3) + 4/(q^9*t^3) + 5/(q^9*t^2) + 
     5/(q^7*t^2) + 2/(q^7*t) + 5/(q^5*t) + t/q^3 + (2*t)/q + q*t^2
 
Kh[Knot[NonAlternating, 11, 138]] = q^(-1) + q + 2*q^3 + 1/(q^11*t^6) + 
     1/(q^7*t^5) + 2/(q^7*t^4) + 1/(q^5*t^3) + 2/(q^3*t^3) + 1/(q^3*t^2) + 
     1/(q*t^2) + 2/(q*t) + q/t + q^3*t + q^7*t^2
 
Kh[Knot[NonAlternating, 11, 139]] = q^(-1) + q + q^3*t^2 + q^7*t^3 + 
     q^7*t^4 + q^9*t^5 + q^11*t^5 + q^13*t^6 + q^13*t^7 + q^17*t^8
 
Kh[Knot[NonAlternating, 11, 140]] = 3/q^3 + 3/q + 2/(q^17*t^7) + 
     1/(q^15*t^6) + 2/(q^13*t^6) + 4/(q^13*t^5) + 1/(q^11*t^5) + 
     4/(q^11*t^4) + 4/(q^9*t^4) + 4/(q^9*t^3) + 4/(q^7*t^3) + 5/(q^7*t^2) + 
     4/(q^5*t^2) + 2/(q^5*t) + 5/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[NonAlternating, 11, 141]] = q^(-1) + 3*q + 1/(q^13*t^6) + 
     1/(q^9*t^5) + 2/(q^9*t^4) + 1/(q^7*t^3) + 2/(q^5*t^3) + 2/(q^5*t^2) + 
     1/(q^3*t^2) + 2/(q^3*t) + 2/(q*t) + 2*q*t + 2*q^5*t^2
 
Kh[Knot[NonAlternating, 11, 142]] = 2/q + 4*q + 1/(q^13*t^6) + 1/(q^11*t^5) + 
     1/(q^9*t^5) + 3/(q^9*t^4) + 1/(q^7*t^4) + 2/(q^7*t^3) + 3/(q^5*t^3) + 
     3/(q^5*t^2) + 2/(q^3*t^2) + 3/(q^3*t) + 3/(q*t) + 2*q*t + q^3*t + 
     2*q^5*t^2
 
Kh[Knot[NonAlternating, 11, 143]] = 2/q + 2*q + q^3 + 1/(q^7*t^4) + 
     1/(q^3*t^3) + 1/(q^3*t^2) + 1/(q^3*t) + 1/(q*t) + q/t + q*t + 2*q^3*t + 
     2*q^3*t^2 + q^5*t^2 + q^7*t^2 + q^5*t^3 + 2*q^7*t^3 + q^7*t^4 + 
     q^9*t^4 + q^9*t^5 + q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 144]] = 2*q^3 + q^5 + 3*q^5*t + q^7*t + 
     5*q^7*t^2 + 3*q^9*t^2 + 5*q^9*t^3 + 5*q^11*t^3 + 6*q^11*t^4 + 
     5*q^13*t^4 + 5*q^13*t^5 + 6*q^15*t^5 + 4*q^15*t^6 + 5*q^17*t^6 + 
     2*q^17*t^7 + 4*q^19*t^7 + q^19*t^8 + 2*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 145]] = 2/q + 3*q + 1/(q^9*t^5) + 1/(q^5*t^4) + 
     1/(q^5*t^3) + 1/(q^5*t^2) + 1/(q^3*t^2) + 1/(q*t^2) + 1/(q^3*t) + 
     1/(q*t) + q/t + 2*q*t + q^3*t + q^5*t + q^3*t^2 + 2*q^5*t^2 + q^5*t^3 + 
     q^7*t^3 + q^7*t^4 + q^9*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 146]] = 3*q + 2*q^3 + 1/(q*t) + 5*q^3*t + 
     2*q^5*t + 5*q^5*t^2 + 5*q^7*t^2 + 5*q^7*t^3 + 5*q^9*t^3 + 6*q^9*t^4 + 
     5*q^11*t^4 + 3*q^11*t^5 + 6*q^13*t^5 + 3*q^13*t^6 + 3*q^15*t^6 + 
     q^15*t^7 + 3*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 147]] = 4*q^3 + 3*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (2*q)/t + (2*q^3)/t + 3*q^5*t + 3*q^7*t + 3*q^7*t^2 + 
     3*q^9*t^2 + 2*q^9*t^3 + 3*q^11*t^3 + 2*q^11*t^4 + 2*q^13*t^4 + 2*q^15*t^5
 
Kh[Knot[NonAlternating, 11, 148]] = 7*q + 7*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 3/(q*t^2) + 6/(q*t) + (4*q)/t + 6*q^3*t + 
     6*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 3*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 
     3*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[NonAlternating, 11, 149]] = 4*q^3 + 2*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + q/t + (2*q^3)/t + 2*q^5*t + 3*q^7*t + 3*q^7*t^2 + 2*q^9*t^2 + 
     2*q^9*t^3 + 3*q^11*t^3 + q^11*t^4 + 2*q^13*t^4 + q^13*t^5 + q^15*t^5 + 
     q^17*t^6
 
Kh[Knot[NonAlternating, 11, 150]] = 7*q + 5*q^3 + 1/(q^5*t^3) + 3/(q^3*t^2) + 
     1/(q*t^2) + 4/(q*t) + (3*q)/t + 6*q^3*t + 6*q^5*t + 7*q^5*t^2 + 
     6*q^7*t^2 + 5*q^7*t^3 + 7*q^9*t^3 + 3*q^9*t^4 + 5*q^11*t^4 + 
     2*q^11*t^5 + 3*q^13*t^5 + 2*q^15*t^6
 
Kh[Knot[NonAlternating, 11, 151]] = 3*q + q^3 + q^5 + 1/(q^5*t^4) + 
     1/(q*t^3) + 1/(q*t^2) + q/t + q^3/t + 2*q^3*t + 3*q^5*t + 3*q^5*t^2 + 
     2*q^7*t^2 + q^9*t^2 + 3*q^7*t^3 + 3*q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + 
     2*q^11*t^5 + 2*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 152]] = 3*q + q^3 + q^5 + 1/(q^5*t^4) + 
     1/(q*t^3) + 1/(q*t^2) + q/t + q^3/t + 2*q^3*t + 3*q^5*t + 3*q^5*t^2 + 
     2*q^7*t^2 + q^9*t^2 + 3*q^7*t^3 + 3*q^9*t^3 + 2*q^9*t^4 + 3*q^11*t^4 + 
     2*q^11*t^5 + 2*q^13*t^5 + q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 153]] = 6/q + 5*q + 1/(q^11*t^5) + 2/(q^9*t^4) + 
     1/(q^7*t^4) + 3/(q^7*t^3) + 2/(q^5*t^3) + 5/(q^5*t^2) + 3/(q^3*t^2) + 
     4/(q^3*t) + 5/(q*t) + 4*q*t + 5*q^3*t + 2*q^3*t^2 + 4*q^5*t^2 + 
     2*q^5*t^3 + 2*q^7*t^3 + 2*q^9*t^4
 
Kh[Knot[NonAlternating, 11, 154]] = 6*q + 4*q^3 + 2/(q^3*t^2) + 3/(q*t) + 
     (2*q)/t + 7*q^3*t + 5*q^5*t + 7*q^5*t^2 + 7*q^7*t^2 + 6*q^7*t^3 + 
     7*q^9*t^3 + 5*q^9*t^4 + 6*q^11*t^4 + 3*q^11*t^5 + 5*q^13*t^5 + 
     q^13*t^6 + 3*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 155]] = 5*q + 4*q^3 + 1/(q^9*t^5) + 2/(q^7*t^4) + 
     1/(q^5*t^4) + 2/(q^5*t^3) + 2/(q^3*t^3) + 5/(q^3*t^2) + 2/(q*t^2) + 
     3/(q*t) + (5*q)/t + 4*q^3*t + 4*q^5*t + 2*q^5*t^2 + 4*q^7*t^2 + 
     2*q^7*t^3 + 2*q^9*t^3 + 2*q^11*t^4
 
Kh[Knot[NonAlternating, 11, 156]] = 7/q + 6*q + 2/(q^7*t^3) + 4/(q^5*t^2) + 
     2/(q^3*t^2) + 5/(q^3*t) + 4/(q*t) + 7*q*t + 6*q^3*t + 6*q^3*t^2 + 
     7*q^5*t^2 + 4*q^5*t^3 + 6*q^7*t^3 + 3*q^7*t^4 + 4*q^9*t^4 + q^9*t^5 + 
     3*q^11*t^5 + q^13*t^6
 
Kh[Knot[NonAlternating, 11, 157]] = 5/q + 6*q + 1/(q^13*t^6) + 3/(q^11*t^5) + 
     1/(q^9*t^5) + 4/(q^9*t^4) + 3/(q^7*t^4) + 5/(q^7*t^3) + 4/(q^5*t^3) + 
     6/(q^5*t^2) + 5/(q^3*t^2) + 5/(q^3*t) + 6/(q*t) + 3*q*t + 4*q^3*t + 
     q^3*t^2 + 3*q^5*t^2 + q^7*t^3
 
Kh[Knot[NonAlternating, 11, 158]] = 5*q^3 + 3*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (2*q)/t + (2*q^3)/t + 3*q^5*t + 4*q^7*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 3*q^9*t^3 + 4*q^11*t^3 + 2*q^11*t^4 + 3*q^13*t^4 + 
     q^13*t^5 + 2*q^15*t^5 + q^17*t^6
 
Kh[Knot[NonAlternating, 11, 159]] = 2/q^3 + 4/q + 1/(q^19*t^8) + 
     3/(q^17*t^7) + 1/(q^15*t^7) + 4/(q^15*t^6) + 3/(q^13*t^6) + 
     6/(q^13*t^5) + 4/(q^11*t^5) + 6/(q^11*t^4) + 6/(q^9*t^4) + 6/(q^9*t^3) + 
     6/(q^7*t^3) + 5/(q^7*t^2) + 6/(q^5*t^2) + 3/(q^5*t) + 5/(q^3*t) + q*t
 
Kh[Knot[NonAlternating, 11, 160]] = 5*q + 4*q^3 + 2/(q^3*t^2) + 3/(q*t) + 
     (2*q)/t + 6*q^3*t + 4*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 5*q^7*t^3 + 
     6*q^9*t^3 + 4*q^9*t^4 + 5*q^11*t^4 + 2*q^11*t^5 + 4*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 161]] = 6*q + 4*q^3 + 1/(q^5*t^3) + 2/(q^3*t^2) + 
     1/(q*t^2) + 3/(q*t) + (2*q)/t + 5*q^3*t + 5*q^5*t + 6*q^5*t^2 + 
     5*q^7*t^2 + 4*q^7*t^3 + 6*q^9*t^3 + 3*q^9*t^4 + 4*q^11*t^4 + 
     2*q^11*t^5 + 3*q^13*t^5 + 2*q^15*t^6
 
Kh[Knot[NonAlternating, 11, 162]] = 2*q + q^3 + 3*q^3*t + q^5*t + 4*q^5*t^2 + 
     3*q^7*t^2 + 4*q^7*t^3 + 4*q^9*t^3 + 5*q^9*t^4 + 4*q^11*t^4 + 
     4*q^11*t^5 + 5*q^13*t^5 + 3*q^13*t^6 + 4*q^15*t^6 + 2*q^15*t^7 + 
     3*q^17*t^7 + q^17*t^8 + 2*q^19*t^8 + q^21*t^9
 
Kh[Knot[NonAlternating, 11, 163]] = 8*q + 6*q^3 + 1/(q^5*t^3) + 4/(q^3*t^2) + 
     1/(q*t^2) + 5/(q*t) + (4*q)/t + 8*q^3*t + 7*q^5*t + 8*q^5*t^2 + 
     8*q^7*t^2 + 6*q^7*t^3 + 8*q^9*t^3 + 4*q^9*t^4 + 6*q^11*t^4 + 
     2*q^11*t^5 + 4*q^13*t^5 + 2*q^15*t^6
 
Kh[Knot[NonAlternating, 11, 164]] = 4*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 3*q^5*t + 3*q^7*t + 5*q^7*t^2 + 3*q^9*t^2 + 3*q^9*t^3 + 
     5*q^11*t^3 + 3*q^11*t^4 + 3*q^13*t^4 + 2*q^13*t^5 + 3*q^15*t^5 + 
     2*q^17*t^6
 
Kh[Knot[NonAlternating, 11, 165]] = 8/q + 8*q + 2/(q^9*t^4) + 4/(q^7*t^3) + 
     2/(q^5*t^3) + 6/(q^5*t^2) + 4/(q^3*t^2) + 7/(q^3*t) + 6/(q*t) + 7*q*t + 
     7*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 
     3*q^9*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 166]] = 6*q + 5*q^3 + 1/(q^7*t^4) + 2/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 2/(q*t^2) + 4/(q*t) + (4*q)/t + 5*q^3*t + 
     5*q^5*t + 4*q^5*t^2 + 5*q^7*t^2 + 3*q^7*t^3 + 4*q^9*t^3 + q^9*t^4 + 
     3*q^11*t^4 + q^13*t^5
 
Kh[Knot[NonAlternating, 11, 167]] = 4*q + 4*q^3 + 1/(q^3*t^2) + 3/(q*t) + 
     q/t + 6*q^3*t + 3*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 4*q^7*t^3 + 
     6*q^9*t^3 + 5*q^9*t^4 + 4*q^11*t^4 + 2*q^11*t^5 + 5*q^13*t^5 + 
     q^13*t^6 + 2*q^15*t^6 + q^17*t^7
 
Kh[Knot[NonAlternating, 11, 168]] = 7*q + 7*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 4/(q^3*t^2) + 3/(q*t^2) + 6/(q*t) + (4*q)/t + 6*q^3*t + 
     6*q^5*t + 6*q^5*t^2 + 6*q^7*t^2 + 3*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 
     3*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[NonAlternating, 11, 169]] = q^5 + q^7 + 2*q^7*t + 2*q^9*t^2 + 
     2*q^11*t^2 + 2*q^11*t^3 + 2*q^13*t^3 + 4*q^13*t^4 + 2*q^15*t^4 + 
     2*q^15*t^5 + 4*q^17*t^5 + 3*q^17*t^6 + 2*q^19*t^6 + q^19*t^7 + 
     3*q^21*t^7 + q^21*t^8 + q^23*t^8 + q^25*t^9
 
Kh[Knot[NonAlternating, 11, 170]] = 3/q^3 + 4/q + 2/(q^17*t^7) + 
     2/(q^15*t^6) + 2/(q^13*t^6) + 5/(q^13*t^5) + 2/(q^11*t^5) + 
     5/(q^11*t^4) + 5/(q^9*t^4) + 5/(q^9*t^3) + 5/(q^7*t^3) + 6/(q^7*t^2) + 
     5/(q^5*t^2) + 3/(q^5*t) + 6/(q^3*t) + t/q + 2*q*t + q^3*t^2
 
Kh[Knot[NonAlternating, 11, 171]] = q^3 + q^5 + 3*q^5*t + 4*q^7*t^2 + 
     3*q^9*t^2 + 5*q^9*t^3 + 4*q^11*t^3 + 6*q^11*t^4 + 5*q^13*t^4 + 
     5*q^13*t^5 + 6*q^15*t^5 + 5*q^15*t^6 + 5*q^17*t^6 + 2*q^17*t^7 + 
     5*q^19*t^7 + 2*q^19*t^8 + 2*q^21*t^8 + 2*q^23*t^9
 
Kh[Knot[NonAlternating, 11, 172]] = 3/q + 4*q + 1/(q^15*t^7) + 2/(q^13*t^6) + 
     1/(q^11*t^6) + 3/(q^11*t^5) + 2/(q^9*t^5) + 4/(q^9*t^4) + 3/(q^7*t^4) + 
     4/(q^7*t^3) + 4/(q^5*t^3) + 4/(q^5*t^2) + 4/(q^3*t^2) + 3/(q^3*t) + 
     4/(q*t) + q*t + 2*q^3*t + q^5*t^2
 
Kh[Knot[NonAlternating, 11, 173]] = 4*q^3 + 4*q^5 + 1/(q^3*t^3) + 2/(q*t^2) + 
     q/t^2 + (3*q)/t + (2*q^3)/t + 4*q^5*t + 3*q^7*t + 4*q^7*t^2 + 
     4*q^9*t^2 + 2*q^9*t^3 + 4*q^11*t^3 + 3*q^11*t^4 + 2*q^13*t^4 + 3*q^15*t^5
 
Kh[Knot[NonAlternating, 11, 174]] = 3*q^3 + q^5 + 5*q^5*t + 2*q^7*t + 
     7*q^7*t^2 + 5*q^9*t^2 + 8*q^9*t^3 + 7*q^11*t^3 + 9*q^11*t^4 + 
     8*q^13*t^4 + 7*q^13*t^5 + 9*q^15*t^5 + 6*q^15*t^6 + 7*q^17*t^6 + 
     3*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 3*q^21*t^8 + q^23*t^9
 
Kh[Knot[NonAlternating, 11, 175]] = 4*q^3 + 3*q^5 + 1/(q*t^2) + (2*q)/t + 
     q^3/t + 5*q^5*t + 3*q^7*t + 6*q^7*t^2 + 5*q^9*t^2 + 5*q^9*t^3 + 
     6*q^11*t^3 + 5*q^11*t^4 + 5*q^13*t^4 + 3*q^13*t^5 + 5*q^15*t^5 + 
     2*q^15*t^6 + 3*q^17*t^6 + 2*q^19*t^7
 
Kh[Knot[NonAlternating, 11, 176]] = 2/q^3 + 4/q + 1/(q^19*t^8) + 
     2/(q^17*t^7) + 1/(q^15*t^7) + 4/(q^15*t^6) + 2/(q^13*t^6) + 
     5/(q^13*t^5) + 4/(q^11*t^5) + 5/(q^11*t^4) + 5/(q^9*t^4) + 6/(q^9*t^3) + 
     5/(q^7*t^3) + 4/(q^7*t^2) + 6/(q^5*t^2) + 3/(q^5*t) + 4/(q^3*t) + q*t
 
Kh[Knot[NonAlternating, 11, 177]] = 8*q + 7*q^3 + 1/(q^7*t^4) + 3/(q^5*t^3) + 
     1/(q^3*t^3) + 5/(q^3*t^2) + 3/(q*t^2) + 6/(q*t) + (5*q)/t + 7*q^3*t + 
     7*q^5*t + 6*q^5*t^2 + 7*q^7*t^2 + 4*q^7*t^3 + 6*q^9*t^3 + 2*q^9*t^4 + 
     4*q^11*t^4 + 2*q^13*t^5
 
Kh[Knot[NonAlternating, 11, 178]] = 5*q + 3*q^3 + 2/(q*t) + 7*q^3*t + 
     4*q^5*t + 8*q^5*t^2 + 7*q^7*t^2 + 8*q^7*t^3 + 8*q^9*t^3 + 8*q^9*t^4 + 
     8*q^11*t^4 + 5*q^11*t^5 + 8*q^13*t^5 + 4*q^13*t^6 + 5*q^15*t^6 + 
     q^15*t^7 + 4*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 179]] = 7/q + 7*q + 1/(q^9*t^4) + 3/(q^7*t^3) + 
     1/(q^5*t^3) + 5/(q^5*t^2) + 3/(q^3*t^2) + 6/(q^3*t) + 5/(q*t) + 7*q*t + 
     6*q^3*t + 5*q^3*t^2 + 7*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + 2*q^7*t^4 + 
     3*q^9*t^4 + 2*q^11*t^5
 
Kh[Knot[NonAlternating, 11, 180]] = q^5 + q^7 + 2*q^7*t + 3*q^9*t^2 + 
     2*q^11*t^2 + 4*q^11*t^3 + 3*q^13*t^3 + 5*q^13*t^4 + 4*q^15*t^4 + 
     4*q^15*t^5 + 5*q^17*t^5 + 5*q^17*t^6 + 4*q^19*t^6 + 2*q^19*t^7 + 
     5*q^21*t^7 + 2*q^21*t^8 + 2*q^23*t^8 + 2*q^25*t^9
 
Kh[Knot[NonAlternating, 11, 181]] = q^3 + q^5 + 2*q^5*t + 2*q^7*t^2 + 
     2*q^9*t^2 + 4*q^9*t^3 + 2*q^11*t^3 + 4*q^11*t^4 + 4*q^13*t^4 + 
     3*q^13*t^5 + 4*q^15*t^5 + 4*q^15*t^6 + 3*q^17*t^6 + q^17*t^7 + 
     4*q^19*t^7 + 2*q^19*t^8 + q^21*t^8 + 2*q^23*t^9
 
Kh[Knot[NonAlternating, 11, 182]] = 8/q + 9*q + 3/(q^9*t^4) + 4/(q^7*t^3) + 
     3/(q^5*t^3) + 7/(q^5*t^2) + 4/(q^3*t^2) + 8/(q^3*t) + 7/(q*t) + 8*q*t + 
     7*q^3*t + 5*q^3*t^2 + 8*q^5*t^2 + 3*q^5*t^3 + 5*q^7*t^3 + q^7*t^4 + 
     3*q^9*t^4 + q^11*t^5
 
Kh[Knot[NonAlternating, 11, 183]] = q^5 + q^7 + q^9*t^2 + 2*q^9*t^3 + 
     q^13*t^3 + 2*q^11*t^4 + 3*q^13*t^4 + 2*q^13*t^5 + 2*q^15*t^5 + 
     q^17*t^5 + 3*q^15*t^6 + 2*q^17*t^6 + q^17*t^7 + 3*q^19*t^7 + 
     2*q^19*t^8 + q^21*t^8 + q^21*t^9 + 2*q^23*t^9 + q^25*t^10
 
Kh[Knot[NonAlternating, 11, 184]] = 5*q + 3*q^3 + 2/(q*t) + 6*q^3*t + 
     4*q^5*t + 8*q^5*t^2 + 6*q^7*t^2 + 7*q^7*t^3 + 8*q^9*t^3 + 7*q^9*t^4 + 
     7*q^11*t^4 + 5*q^11*t^5 + 7*q^13*t^5 + 3*q^13*t^6 + 5*q^15*t^6 + 
     q^15*t^7 + 3*q^17*t^7 + q^19*t^8
 
Kh[Knot[NonAlternating, 11, 185]] = 3*q^3 + q^5 + 5*q^5*t + 2*q^7*t + 
     8*q^7*t^2 + 5*q^9*t^2 + 8*q^9*t^3 + 8*q^11*t^3 + 10*q^11*t^4 + 
     8*q^13*t^4 + 8*q^13*t^5 + 10*q^15*t^5 + 6*q^15*t^6 + 8*q^17*t^6 + 
     4*q^17*t^7 + 6*q^19*t^7 + q^19*t^8 + 4*q^21*t^8 + q^23*t^9

(* Data from knotscape *)
AbsKnotSignature[Knot[NonAlternating, 11, 1]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 2]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 3]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 4]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 5]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 6]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 7]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 8]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 9]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 10]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 11]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 12]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 13]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 14]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 15]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 16]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 17]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 18]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 19]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 20]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 21]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 22]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 23]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 24]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 25]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 26]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 27]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 28]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 29]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 30]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 31]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 32]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 33]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 34]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 35]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 36]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 37]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 38]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 39]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 40]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 41]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 42]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 43]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 44]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 45]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 46]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 47]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 48]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 49]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 50]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 51]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 52]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 53]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 54]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 55]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 56]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 57]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 58]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 59]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 60]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 61]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 62]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 63]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 64]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 65]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 66]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 67]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 68]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 69]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 70]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 71]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 72]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 73]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 74]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 75]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 76]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 77]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 78]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 79]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 80]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 81]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 82]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 83]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 84]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 85]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 86]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 87]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 88]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 89]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 90]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 91]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 92]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 93]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 94]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 95]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 96]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 97]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 98]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 99]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 100]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 101]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 102]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 103]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 104]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 105]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 106]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 107]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 108]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 109]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 110]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 111]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 112]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 113]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 114]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 115]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 116]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 117]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 118]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 119]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 120]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 121]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 122]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 123]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 124]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 125]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 126]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 127]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 128]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 129]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 130]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 131]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 132]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 133]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 134]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 135]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 136]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 137]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 138]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 139]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 140]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 141]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 142]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 143]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 144]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 145]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 146]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 147]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 148]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 149]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 150]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 151]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 152]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 153]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 154]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 155]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 156]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 157]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 158]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 159]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 160]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 161]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 162]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 163]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 164]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 165]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 166]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 167]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 168]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 169]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 170]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 171]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 172]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 173]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 174]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 175]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 176]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 177]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 178]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 179]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 180]] = 6
AbsKnotSignature[Knot[NonAlternating, 11, 181]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 182]] = 0
AbsKnotSignature[Knot[NonAlternating, 11, 183]] = 4
AbsKnotSignature[Knot[NonAlternating, 11, 184]] = 2
AbsKnotSignature[Knot[NonAlternating, 11, 185]] = 4
AbsKnotSignature[Knot[Alternating, 11, 1]] = 2
AbsKnotSignature[Knot[Alternating, 11, 2]] = 4
AbsKnotSignature[Knot[Alternating, 11, 3]] = 2
AbsKnotSignature[Knot[Alternating, 11, 4]] = 0
AbsKnotSignature[Knot[Alternating, 11, 5]] = 0
AbsKnotSignature[Knot[Alternating, 11, 6]] = 2
AbsKnotSignature[Knot[Alternating, 11, 7]] = 2
AbsKnotSignature[Knot[Alternating, 11, 8]] = 0
AbsKnotSignature[Knot[Alternating, 11, 9]] = 4
AbsKnotSignature[Knot[Alternating, 11, 10]] = 2
AbsKnotSignature[Knot[Alternating, 11, 11]] = 0
AbsKnotSignature[Knot[Alternating, 11, 12]] = 2
AbsKnotSignature[Knot[Alternating, 11, 13]] = 0
AbsKnotSignature[Knot[Alternating, 11, 14]] = 0
AbsKnotSignature[Knot[Alternating, 11, 15]] = 2
AbsKnotSignature[Knot[Alternating, 11, 16]] = 0
AbsKnotSignature[Knot[Alternating, 11, 17]] = 2
AbsKnotSignature[Knot[Alternating, 11, 18]] = 2
AbsKnotSignature[Knot[Alternating, 11, 19]] = 2
AbsKnotSignature[Knot[Alternating, 11, 20]] = 4
AbsKnotSignature[Knot[Alternating, 11, 21]] = 2
AbsKnotSignature[Knot[Alternating, 11, 22]] = 4
AbsKnotSignature[Knot[Alternating, 11, 23]] = 2
AbsKnotSignature[Knot[Alternating, 11, 24]] = 0
AbsKnotSignature[Knot[Alternating, 11, 25]] = 2
AbsKnotSignature[Knot[Alternating, 11, 26]] = 0
AbsKnotSignature[Knot[Alternating, 11, 27]] = 2
AbsKnotSignature[Knot[Alternating, 11, 28]] = 0
AbsKnotSignature[Knot[Alternating, 11, 29]] = 2
AbsKnotSignature[Knot[Alternating, 11, 30]] = 0
AbsKnotSignature[Knot[Alternating, 11, 31]] = 4
AbsKnotSignature[Knot[Alternating, 11, 32]] = 2
AbsKnotSignature[Knot[Alternating, 11, 33]] = 2
AbsKnotSignature[Knot[Alternating, 11, 34]] = 2
AbsKnotSignature[Knot[Alternating, 11, 35]] = 0
AbsKnotSignature[Knot[Alternating, 11, 36]] = 0
AbsKnotSignature[Knot[Alternating, 11, 37]] = 0
AbsKnotSignature[Knot[Alternating, 11, 38]] = 0
AbsKnotSignature[Knot[Alternating, 11, 39]] = 0
AbsKnotSignature[Knot[Alternating, 11, 40]] = 4
AbsKnotSignature[Knot[Alternating, 11, 41]] = 2
AbsKnotSignature[Knot[Alternating, 11, 42]] = 2
AbsKnotSignature[Knot[Alternating, 11, 43]] = 6
AbsKnotSignature[Knot[Alternating, 11, 44]] = 0
AbsKnotSignature[Knot[Alternating, 11, 45]] = 2
AbsKnotSignature[Knot[Alternating, 11, 46]] = 2
AbsKnotSignature[Knot[Alternating, 11, 47]] = 0
AbsKnotSignature[Knot[Alternating, 11, 48]] = 4
AbsKnotSignature[Knot[Alternating, 11, 49]] = 4
AbsKnotSignature[Knot[Alternating, 11, 50]] = 2
AbsKnotSignature[Knot[Alternating, 11, 51]] = 2
AbsKnotSignature[Knot[Alternating, 11, 52]] = 0
AbsKnotSignature[Knot[Alternating, 11, 53]] = 4
AbsKnotSignature[Knot[Alternating, 11, 54]] = 2
AbsKnotSignature[Knot[Alternating, 11, 55]] = 2
AbsKnotSignature[Knot[Alternating, 11, 56]] = 0
AbsKnotSignature[Knot[Alternating, 11, 57]] = 2
AbsKnotSignature[Knot[Alternating, 11, 58]] = 0
AbsKnotSignature[Knot[Alternating, 11, 59]] = 2
AbsKnotSignature[Knot[Alternating, 11, 60]] = 4
AbsKnotSignature[Knot[Alternating, 11, 61]] = 2
AbsKnotSignature[Knot[Alternating, 11, 62]] = 6
AbsKnotSignature[Knot[Alternating, 11, 63]] = 4
AbsKnotSignature[Knot[Alternating, 11, 64]] = 4
AbsKnotSignature[Knot[Alternating, 11, 65]] = 2
AbsKnotSignature[Knot[Alternating, 11, 66]] = 2
AbsKnotSignature[Knot[Alternating, 11, 67]] = 0
AbsKnotSignature[Knot[Alternating, 11, 68]] = 2
AbsKnotSignature[Knot[Alternating, 11, 69]] = 0
AbsKnotSignature[Knot[Alternating, 11, 70]] = 2
AbsKnotSignature[Knot[Alternating, 11, 71]] = 2
AbsKnotSignature[Knot[Alternating, 11, 72]] = 0
AbsKnotSignature[Knot[Alternating, 11, 73]] = 0
AbsKnotSignature[Knot[Alternating, 11, 74]] = 4
AbsKnotSignature[Knot[Alternating, 11, 75]] = 2
AbsKnotSignature[Knot[Alternating, 11, 76]] = 0
AbsKnotSignature[Knot[Alternating, 11, 77]] = 2
AbsKnotSignature[Knot[Alternating, 11, 78]] = 2
AbsKnotSignature[Knot[Alternating, 11, 79]] = 2
AbsKnotSignature[Knot[Alternating, 11, 80]] = 0
AbsKnotSignature[Knot[Alternating, 11, 81]] = 2
AbsKnotSignature[Knot[Alternating, 11, 82]] = 2
AbsKnotSignature[Knot[Alternating, 11, 83]] = 4
AbsKnotSignature[Knot[Alternating, 11, 84]] = 0
AbsKnotSignature[Knot[Alternating, 11, 85]] = 2
AbsKnotSignature[Knot[Alternating, 11, 86]] = 2
AbsKnotSignature[Knot[Alternating, 11, 87]] = 0
AbsKnotSignature[Knot[Alternating, 11, 88]] = 0
AbsKnotSignature[Knot[Alternating, 11, 89]] = 2
AbsKnotSignature[Knot[Alternating, 11, 90]] = 2
AbsKnotSignature[Knot[Alternating, 11, 91]] = 0
AbsKnotSignature[Knot[Alternating, 11, 92]] = 2
AbsKnotSignature[Knot[Alternating, 11, 93]] = 0
AbsKnotSignature[Knot[Alternating, 11, 94]] = 6
AbsKnotSignature[Knot[Alternating, 11, 95]] = 4
AbsKnotSignature[Knot[Alternating, 11, 96]] = 0
AbsKnotSignature[Knot[Alternating, 11, 97]] = 2
AbsKnotSignature[Knot[Alternating, 11, 98]] = 0
AbsKnotSignature[Knot[Alternating, 11, 99]] = 2
AbsKnotSignature[Knot[Alternating, 11, 100]] = 4
AbsKnotSignature[Knot[Alternating, 11, 101]] = 2
AbsKnotSignature[Knot[Alternating, 11, 102]] = 2
AbsKnotSignature[Knot[Alternating, 11, 103]] = 0
AbsKnotSignature[Knot[Alternating, 11, 104]] = 0
AbsKnotSignature[Knot[Alternating, 11, 105]] = 4
AbsKnotSignature[Knot[Alternating, 11, 106]] = 0
AbsKnotSignature[Knot[Alternating, 11, 107]] = 2
AbsKnotSignature[Knot[Alternating, 11, 108]] = 2
AbsKnotSignature[Knot[Alternating, 11, 109]] = 0
AbsKnotSignature[Knot[Alternating, 11, 110]] = 0
AbsKnotSignature[Knot[Alternating, 11, 111]] = 2
AbsKnotSignature[Knot[Alternating, 11, 112]] = 0
AbsKnotSignature[Knot[Alternating, 11, 113]] = 4
AbsKnotSignature[Knot[Alternating, 11, 114]] = 2
AbsKnotSignature[Knot[Alternating, 11, 115]] = 0
AbsKnotSignature[Knot[Alternating, 11, 116]] = 4
AbsKnotSignature[Knot[Alternating, 11, 117]] = 4
AbsKnotSignature[Knot[Alternating, 11, 118]] = 2
AbsKnotSignature[Knot[Alternating, 11, 119]] = 0
AbsKnotSignature[Knot[Alternating, 11, 120]] = 4
AbsKnotSignature[Knot[Alternating, 11, 121]] = 2
AbsKnotSignature[Knot[Alternating, 11, 122]] = 2
AbsKnotSignature[Knot[Alternating, 11, 123]] = 4
AbsKnotSignature[Knot[Alternating, 11, 124]] = 6
AbsKnotSignature[Knot[Alternating, 11, 125]] = 2
AbsKnotSignature[Knot[Alternating, 11, 126]] = 0
AbsKnotSignature[Knot[Alternating, 11, 127]] = 4
AbsKnotSignature[Knot[Alternating, 11, 128]] = 0
AbsKnotSignature[Knot[Alternating, 11, 129]] = 4
AbsKnotSignature[Knot[Alternating, 11, 130]] = 2
AbsKnotSignature[Knot[Alternating, 11, 131]] = 2
AbsKnotSignature[Knot[Alternating, 11, 132]] = 2
AbsKnotSignature[Knot[Alternating, 11, 133]] = 2
AbsKnotSignature[Knot[Alternating, 11, 134]] = 2
AbsKnotSignature[Knot[Alternating, 11, 135]] = 0
AbsKnotSignature[Knot[Alternating, 11, 136]] = 2
AbsKnotSignature[Knot[Alternating, 11, 137]] = 2
AbsKnotSignature[Knot[Alternating, 11, 138]] = 0
AbsKnotSignature[Knot[Alternating, 11, 139]] = 2
AbsKnotSignature[Knot[Alternating, 11, 140]] = 4
AbsKnotSignature[Knot[Alternating, 11, 141]] = 2
AbsKnotSignature[Knot[Alternating, 11, 142]] = 6
AbsKnotSignature[Knot[Alternating, 11, 143]] = 4
AbsKnotSignature[Knot[Alternating, 11, 144]] = 4
AbsKnotSignature[Knot[Alternating, 11, 145]] = 2
AbsKnotSignature[Knot[Alternating, 11, 146]] = 2
AbsKnotSignature[Knot[Alternating, 11, 147]] = 2
AbsKnotSignature[Knot[Alternating, 11, 148]] = 2
AbsKnotSignature[Knot[Alternating, 11, 149]] = 2
AbsKnotSignature[Knot[Alternating, 11, 150]] = 4
AbsKnotSignature[Knot[Alternating, 11, 151]] = 2
AbsKnotSignature[Knot[Alternating, 11, 152]] = 0
AbsKnotSignature[Knot[Alternating, 11, 153]] = 0
AbsKnotSignature[Knot[Alternating, 11, 154]] = 2
AbsKnotSignature[Knot[Alternating, 11, 155]] = 2
AbsKnotSignature[Knot[Alternating, 11, 156]] = 2
AbsKnotSignature[Knot[Alternating, 11, 157]] = 2
AbsKnotSignature[Knot[Alternating, 11, 158]] = 2
AbsKnotSignature[Knot[Alternating, 11, 159]] = 2
AbsKnotSignature[Knot[Alternating, 11, 160]] = 0
AbsKnotSignature[Knot[Alternating, 11, 161]] = 4
AbsKnotSignature[Knot[Alternating, 11, 162]] = 2
AbsKnotSignature[Knot[Alternating, 11, 163]] = 2
AbsKnotSignature[Knot[Alternating, 11, 164]] = 0
AbsKnotSignature[Knot[Alternating, 11, 165]] = 0
AbsKnotSignature[Knot[Alternating, 11, 166]] = 2
AbsKnotSignature[Knot[Alternating, 11, 167]] = 0
AbsKnotSignature[Knot[Alternating, 11, 168]] = 0
AbsKnotSignature[Knot[Alternating, 11, 169]] = 0
AbsKnotSignature[Knot[Alternating, 11, 170]] = 0
AbsKnotSignature[Knot[Alternating, 11, 171]] = 2
AbsKnotSignature[Knot[Alternating, 11, 172]] = 2
AbsKnotSignature[Knot[Alternating, 11, 173]] = 2
AbsKnotSignature[Knot[Alternating, 11, 174]] = 2
AbsKnotSignature[Knot[Alternating, 11, 175]] = 0
AbsKnotSignature[Knot[Alternating, 11, 176]] = 2
AbsKnotSignature[Knot[Alternating, 11, 177]] = 4
AbsKnotSignature[Knot[Alternating, 11, 178]] = 2
AbsKnotSignature[Knot[Alternating, 11, 179]] = 4
AbsKnotSignature[Knot[Alternating, 11, 180]] = 0
AbsKnotSignature[Knot[Alternating, 11, 181]] = 2
AbsKnotSignature[Knot[Alternating, 11, 182]] = 4
AbsKnotSignature[Knot[Alternating, 11, 183]] = 2
AbsKnotSignature[Knot[Alternating, 11, 184]] = 2
AbsKnotSignature[Knot[Alternating, 11, 185]] = 0
AbsKnotSignature[Knot[Alternating, 11, 186]] = 6
AbsKnotSignature[Knot[Alternating, 11, 187]] = 0
AbsKnotSignature[Knot[Alternating, 11, 188]] = 2
AbsKnotSignature[Knot[Alternating, 11, 189]] = 0
AbsKnotSignature[Knot[Alternating, 11, 190]] = 0
AbsKnotSignature[Knot[Alternating, 11, 191]] = 6
AbsKnotSignature[Knot[Alternating, 11, 192]] = 4
AbsKnotSignature[Knot[Alternating, 11, 193]] = 2
AbsKnotSignature[Knot[Alternating, 11, 194]] = 4
AbsKnotSignature[Knot[Alternating, 11, 195]] = 0
AbsKnotSignature[Knot[Alternating, 11, 196]] = 2
AbsKnotSignature[Knot[Alternating, 11, 197]] = 2
AbsKnotSignature[Knot[Alternating, 11, 198]] = 2
AbsKnotSignature[Knot[Alternating, 11, 199]] = 2
AbsKnotSignature[Knot[Alternating, 11, 200]] = 4
AbsKnotSignature[Knot[Alternating, 11, 201]] = 0
AbsKnotSignature[Knot[Alternating, 11, 202]] = 2
AbsKnotSignature[Knot[Alternating, 11, 203]] = 6
AbsKnotSignature[Knot[Alternating, 11, 204]] = 4
AbsKnotSignature[Knot[Alternating, 11, 205]] = 2
AbsKnotSignature[Knot[Alternating, 11, 206]] = 6
AbsKnotSignature[Knot[Alternating, 11, 207]] = 4
AbsKnotSignature[Knot[Alternating, 11, 208]] = 4
AbsKnotSignature[Knot[Alternating, 11, 209]] = 0
AbsKnotSignature[Knot[Alternating, 11, 210]] = 0
AbsKnotSignature[Knot[Alternating, 11, 211]] = 2
AbsKnotSignature[Knot[Alternating, 11, 212]] = 4
AbsKnotSignature[Knot[Alternating, 11, 213]] = 4
AbsKnotSignature[Knot[Alternating, 11, 214]] = 0
AbsKnotSignature[Knot[Alternating, 11, 215]] = 4
AbsKnotSignature[Knot[Alternating, 11, 216]] = 2
AbsKnotSignature[Knot[Alternating, 11, 217]] = 2
AbsKnotSignature[Knot[Alternating, 11, 218]] = 2
AbsKnotSignature[Knot[Alternating, 11, 219]] = 2
AbsKnotSignature[Knot[Alternating, 11, 220]] = 4
AbsKnotSignature[Knot[Alternating, 11, 221]] = 2
AbsKnotSignature[Knot[Alternating, 11, 222]] = 0
AbsKnotSignature[Knot[Alternating, 11, 223]] = 6
AbsKnotSignature[Knot[Alternating, 11, 224]] = 4
AbsKnotSignature[Knot[Alternating, 11, 225]] = 4
AbsKnotSignature[Knot[Alternating, 11, 226]] = 2
AbsKnotSignature[Knot[Alternating, 11, 227]] = 6
AbsKnotSignature[Knot[Alternating, 11, 228]] = 0
AbsKnotSignature[Knot[Alternating, 11, 229]] = 2
AbsKnotSignature[Knot[Alternating, 11, 230]] = 2
AbsKnotSignature[Knot[Alternating, 11, 231]] = 2
AbsKnotSignature[Knot[Alternating, 11, 232]] = 2
AbsKnotSignature[Knot[Alternating, 11, 233]] = 0
AbsKnotSignature[Knot[Alternating, 11, 234]] = 8
AbsKnotSignature[Knot[Alternating, 11, 235]] = 6
AbsKnotSignature[Knot[Alternating, 11, 236]] = 6
AbsKnotSignature[Knot[Alternating, 11, 237]] = 4
AbsKnotSignature[Knot[Alternating, 11, 238]] = 4
AbsKnotSignature[Knot[Alternating, 11, 239]] = 2
AbsKnotSignature[Knot[Alternating, 11, 240]] = 8
AbsKnotSignature[Knot[Alternating, 11, 241]] = 6
AbsKnotSignature[Knot[Alternating, 11, 242]] = 6
AbsKnotSignature[Knot[Alternating, 11, 243]] = 4
AbsKnotSignature[Knot[Alternating, 11, 244]] = 6
AbsKnotSignature[Knot[Alternating, 11, 245]] = 6
AbsKnotSignature[Knot[Alternating, 11, 246]] = 4
AbsKnotSignature[Knot[Alternating, 11, 247]] = 2
AbsKnotSignature[Knot[Alternating, 11, 248]] = 2
AbsKnotSignature[Knot[Alternating, 11, 249]] = 0
AbsKnotSignature[Knot[Alternating, 11, 250]] = 4
AbsKnotSignature[Knot[Alternating, 11, 251]] = 0
AbsKnotSignature[Knot[Alternating, 11, 252]] = 2
AbsKnotSignature[Knot[Alternating, 11, 253]] = 0
AbsKnotSignature[Knot[Alternating, 11, 254]] = 2
AbsKnotSignature[Knot[Alternating, 11, 255]] = 2
AbsKnotSignature[Knot[Alternating, 11, 256]] = 0
AbsKnotSignature[Knot[Alternating, 11, 257]] = 0
AbsKnotSignature[Knot[Alternating, 11, 258]] = 2
AbsKnotSignature[Knot[Alternating, 11, 259]] = 6
AbsKnotSignature[Knot[Alternating, 11, 260]] = 4
AbsKnotSignature[Knot[Alternating, 11, 261]] = 4
AbsKnotSignature[Knot[Alternating, 11, 262]] = 2
AbsKnotSignature[Knot[Alternating, 11, 263]] = 8
AbsKnotSignature[Knot[Alternating, 11, 264]] = 2
AbsKnotSignature[Knot[Alternating, 11, 265]] = 0
AbsKnotSignature[Knot[Alternating, 11, 266]] = 0
AbsKnotSignature[Knot[Alternating, 11, 267]] = 2
AbsKnotSignature[Knot[Alternating, 11, 268]] = 2
AbsKnotSignature[Knot[Alternating, 11, 269]] = 2
AbsKnotSignature[Knot[Alternating, 11, 270]] = 0
AbsKnotSignature[Knot[Alternating, 11, 271]] = 2
AbsKnotSignature[Knot[Alternating, 11, 272]] = 0
AbsKnotSignature[Knot[Alternating, 11, 273]] = 2
AbsKnotSignature[Knot[Alternating, 11, 274]] = 0
AbsKnotSignature[Knot[Alternating, 11, 275]] = 4
AbsKnotSignature[Knot[Alternating, 11, 276]] = 4
AbsKnotSignature[Knot[Alternating, 11, 277]] = 2
AbsKnotSignature[Knot[Alternating, 11, 278]] = 0
AbsKnotSignature[Knot[Alternating, 11, 279]] = 2
AbsKnotSignature[Knot[Alternating, 11, 280]] = 0
AbsKnotSignature[Knot[Alternating, 11, 281]] = 2
AbsKnotSignature[Knot[Alternating, 11, 282]] = 2
AbsKnotSignature[Knot[Alternating, 11, 283]] = 2
AbsKnotSignature[Knot[Alternating, 11, 284]] = 2
AbsKnotSignature[Knot[Alternating, 11, 285]] = 0
AbsKnotSignature[Knot[Alternating, 11, 286]] = 2
AbsKnotSignature[Knot[Alternating, 11, 287]] = 0
AbsKnotSignature[Knot[Alternating, 11, 288]] = 0
AbsKnotSignature[Knot[Alternating, 11, 289]] = 0
AbsKnotSignature[Knot[Alternating, 11, 290]] = 0
AbsKnotSignature[Knot[Alternating, 11, 291]] = 6
AbsKnotSignature[Knot[Alternating, 11, 292]] = 4
AbsKnotSignature[Knot[Alternating, 11, 293]] = 4
AbsKnotSignature[Knot[Alternating, 11, 294]] = 2
AbsKnotSignature[Knot[Alternating, 11, 295]] = 4
AbsKnotSignature[Knot[Alternating, 11, 296]] = 2
AbsKnotSignature[Knot[Alternating, 11, 297]] = 2
AbsKnotSignature[Knot[Alternating, 11, 298]] = 6
AbsKnotSignature[Knot[Alternating, 11, 299]] = 4
AbsKnotSignature[Knot[Alternating, 11, 300]] = 0
AbsKnotSignature[Knot[Alternating, 11, 301]] = 2
AbsKnotSignature[Knot[Alternating, 11, 302]] = 4
AbsKnotSignature[Knot[Alternating, 11, 303]] = 0
AbsKnotSignature[Knot[Alternating, 11, 304]] = 4
AbsKnotSignature[Knot[Alternating, 11, 305]] = 2
AbsKnotSignature[Knot[Alternating, 11, 306]] = 4
AbsKnotSignature[Knot[Alternating, 11, 307]] = 2
AbsKnotSignature[Knot[Alternating, 11, 308]] = 6
AbsKnotSignature[Knot[Alternating, 11, 309]] = 4
AbsKnotSignature[Knot[Alternating, 11, 310]] = 4
AbsKnotSignature[Knot[Alternating, 11, 311]] = 2
AbsKnotSignature[Knot[Alternating, 11, 312]] = 2
AbsKnotSignature[Knot[Alternating, 11, 313]] = 0
AbsKnotSignature[Knot[Alternating, 11, 314]] = 2
AbsKnotSignature[Knot[Alternating, 11, 315]] = 0
AbsKnotSignature[Knot[Alternating, 11, 316]] = 0
AbsKnotSignature[Knot[Alternating, 11, 317]] = 0
AbsKnotSignature[Knot[Alternating, 11, 318]] = 6
AbsKnotSignature[Knot[Alternating, 11, 319]] = 6
AbsKnotSignature[Knot[Alternating, 11, 320]] = 4
AbsKnotSignature[Knot[Alternating, 11, 321]] = 4
AbsKnotSignature[Knot[Alternating, 11, 322]] = 2
AbsKnotSignature[Knot[Alternating, 11, 323]] = 2
AbsKnotSignature[Knot[Alternating, 11, 324]] = 2
AbsKnotSignature[Knot[Alternating, 11, 325]] = 2
AbsKnotSignature[Knot[Alternating, 11, 326]] = 0
AbsKnotSignature[Knot[Alternating, 11, 327]] = 2
AbsKnotSignature[Knot[Alternating, 11, 328]] = 4
AbsKnotSignature[Knot[Alternating, 11, 329]] = 4
AbsKnotSignature[Knot[Alternating, 11, 330]] = 4
AbsKnotSignature[Knot[Alternating, 11, 331]] = 2
AbsKnotSignature[Knot[Alternating, 11, 332]] = 0
AbsKnotSignature[Knot[Alternating, 11, 333]] = 0
AbsKnotSignature[Knot[Alternating, 11, 334]] = 8
AbsKnotSignature[Knot[Alternating, 11, 335]] = 6
AbsKnotSignature[Knot[Alternating, 11, 336]] = 6
AbsKnotSignature[Knot[Alternating, 11, 337]] = 4
AbsKnotSignature[Knot[Alternating, 11, 338]] = 8
AbsKnotSignature[Knot[Alternating, 11, 339]] = 6
AbsKnotSignature[Knot[Alternating, 11, 340]] = 6
AbsKnotSignature[Knot[Alternating, 11, 341]] = 4
AbsKnotSignature[Knot[Alternating, 11, 342]] = 4
AbsKnotSignature[Knot[Alternating, 11, 343]] = 2
AbsKnotSignature[Knot[Alternating, 11, 344]] = 4
AbsKnotSignature[Knot[Alternating, 11, 345]] = 2
AbsKnotSignature[Knot[Alternating, 11, 346]] = 4
AbsKnotSignature[Knot[Alternating, 11, 347]] = 2
AbsKnotSignature[Knot[Alternating, 11, 348]] = 4
AbsKnotSignature[Knot[Alternating, 11, 349]] = 2
AbsKnotSignature[Knot[Alternating, 11, 350]] = 0
AbsKnotSignature[Knot[Alternating, 11, 351]] = 0
AbsKnotSignature[Knot[Alternating, 11, 352]] = 2
AbsKnotSignature[Knot[Alternating, 11, 353]] = 6
AbsKnotSignature[Knot[Alternating, 11, 354]] = 4
AbsKnotSignature[Knot[Alternating, 11, 355]] = 8
AbsKnotSignature[Knot[Alternating, 11, 356]] = 6
AbsKnotSignature[Knot[Alternating, 11, 357]] = 6
AbsKnotSignature[Knot[Alternating, 11, 358]] = 6
AbsKnotSignature[Knot[Alternating, 11, 359]] = 4
AbsKnotSignature[Knot[Alternating, 11, 360]] = 4
AbsKnotSignature[Knot[Alternating, 11, 361]] = 4
AbsKnotSignature[Knot[Alternating, 11, 362]] = 2
AbsKnotSignature[Knot[Alternating, 11, 363]] = 2
AbsKnotSignature[Knot[Alternating, 11, 364]] = 8
AbsKnotSignature[Knot[Alternating, 11, 365]] = 6
AbsKnotSignature[Knot[Alternating, 11, 366]] = 4
AbsKnotSignature[Knot[Alternating, 11, 367]] = 10


==> Links.m <==
BeginPackage["Links`", {"Categorification`"}]
Print["Loading Links`..."]

MillerKnot = Link[
  X[3,10,4,11], X[9,4,10,5], X[5,3,6,2],
  X[11,7,12,6], X[1,9,2,8], X[7,1,8,12]
]

FE2 = Link[
  X[1,6,2,7], X[5,2,6,3], X[3,9,4,8], X[7,5,8,4],
  X[9,14,10,15], X[13,10,14,11], X[11,1,12,16], X[15,13,16,12]
]

MillettUnknot = Link[
  X[1,10,2,11], X[9,2,10,3], X[3,7,4,6], X[15,5,16,4], X[5,17,6,16],
  X[7,14,8,15], X[8,18,9,17], X[11,18,12,19], X[19,12,20,13], X[13,20,14,1]
]

NumberOfKnots[3] = 1
NumberOfKnots[4] = 1
NumberOfKnots[5] = 2
NumberOfKnots[6] = 3
NumberOfKnots[7] = 7
NumberOfKnots[8] = 21
NumberOfKnots[9] = 49
NumberOfKnots[10] = 165
NumberOfKnots[Alternating, 11] = 367
NumberOfKnots[NonAlternating, 11] = 185

Trefoil = Knot[3, 1] = Link[X[1, 4, 2, 5], X[3, 6, 4, 1], X[5, 2, 6, 3]]
 
Knot[4, 1] = Link[X[4, 2, 5, 1], X[8, 6, 1, 5], X[6, 3, 7, 4], X[2, 7, 3, 8]]
 
Knot[5, 1] = Link[X[1, 6, 2, 7], X[3, 8, 4, 9], X[5, 10, 6, 1], 
     X[7, 2, 8, 3], X[9, 4, 10, 5]]
 
Knot[5, 2] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 10, 6, 1], 
     X[9, 6, 10, 7], X[7, 2, 8, 3]]
 
Knot[6, 1] = Link[X[1, 4, 2, 5], X[7, 10, 8, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[5, 12, 6, 1], X[11, 6, 12, 7]]
 
Knot[6, 2] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[7, 12, 8, 1], X[11, 6, 12, 7]]
 
Knot[6, 3] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[12, 9, 1, 10], 
     X[10, 5, 11, 6], X[6, 11, 7, 12], X[2, 8, 3, 7]]
 
Knot[7, 1] = Link[X[1, 8, 2, 9], X[3, 10, 4, 11], X[5, 12, 6, 13], 
     X[7, 14, 8, 1], X[9, 2, 10, 3], X[11, 4, 12, 5], X[13, 6, 14, 7]]
 
Knot[7, 2] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 14, 6, 1], 
     X[7, 12, 8, 13], X[11, 8, 12, 9], X[13, 6, 14, 7], X[9, 2, 10, 3]]
 
Knot[7, 3] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], X[14, 8, 1, 7], 
     X[8, 14, 9, 13], X[12, 6, 13, 5], X[2, 10, 3, 9], X[4, 12, 5, 11]]
 
Knot[7, 4] = Link[X[6, 2, 7, 1], X[12, 6, 13, 5], X[14, 8, 1, 7], 
     X[8, 14, 9, 13], X[2, 12, 3, 11], X[10, 4, 11, 3], X[4, 10, 5, 9]]
 
Knot[7, 5] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 12, 6, 13], 
     X[7, 14, 8, 1], X[13, 6, 14, 7], X[11, 8, 12, 9], X[9, 2, 10, 3]]
 
Knot[7, 6] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 12, 6, 13], 
     X[9, 1, 10, 14], X[13, 11, 14, 10], X[11, 6, 12, 7], X[7, 2, 8, 3]]
 
Knot[7, 7] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[11, 14, 12, 1], X[7, 13, 8, 12], X[13, 7, 14, 6]]
 
Knot[8, 1] = Link[X[1, 4, 2, 5], X[9, 12, 10, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[5, 16, 6, 1], X[7, 14, 8, 15], X[13, 8, 14, 9], 
     X[15, 6, 16, 7]]
 
Knot[8, 2] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[7, 14, 8, 15], X[9, 16, 10, 1], X[13, 6, 14, 7], 
     X[15, 8, 16, 9]]
 
Knot[8, 3] = Link[X[6, 2, 7, 1], X[14, 10, 15, 9], X[10, 5, 11, 6], 
     X[12, 3, 13, 4], X[4, 11, 5, 12], X[2, 13, 3, 14], X[16, 8, 1, 7], 
     X[8, 16, 9, 15]]
 
Knot[8, 4] = Link[X[6, 2, 7, 1], X[14, 10, 15, 9], X[10, 3, 11, 4], 
     X[2, 13, 3, 14], X[12, 5, 13, 6], X[16, 8, 1, 7], X[4, 11, 5, 12], 
     X[8, 16, 9, 15]]
 
Knot[8, 5] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], X[2, 8, 3, 7], 
     X[14, 10, 15, 9], X[12, 5, 13, 6], X[4, 13, 5, 14], X[16, 12, 1, 11], 
     X[10, 16, 11, 15]]
 
Knot[8, 6] = Link[X[1, 4, 2, 5], X[9, 12, 10, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[5, 14, 6, 15], X[7, 16, 8, 1], X[15, 6, 16, 7], 
     X[13, 8, 14, 9]]
 
Knot[8, 7] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 1, 12, 16], 
     X[5, 13, 6, 12], X[7, 15, 8, 14], X[13, 7, 14, 6], X[15, 9, 16, 8], 
     X[9, 2, 10, 3]]
 
Knot[8, 8] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[11, 15, 12, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[9, 1, 10, 16], X[15, 11, 16, 10], 
     X[7, 2, 8, 3]]
 
Knot[8, 9] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], X[10, 3, 11, 4], 
     X[2, 13, 3, 14], X[12, 5, 13, 6], X[4, 11, 5, 12], X[16, 10, 1, 9], 
     X[8, 16, 9, 15]]
 
Knot[8, 10] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[9, 15, 10, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 1, 12, 16], X[15, 11, 16, 10], 
     X[7, 2, 8, 3]]
 
Knot[8, 11] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[9, 16, 10, 1], X[15, 6, 16, 7], X[7, 14, 8, 15], 
     X[13, 8, 14, 9]]
 
Knot[8, 12] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[14, 6, 15, 5], X[16, 11, 1, 12], X[12, 15, 13, 16], 
     X[6, 14, 7, 13]]
 
Knot[8, 13] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 1, 12, 16], 
     X[5, 13, 6, 12], X[15, 7, 16, 6], X[7, 15, 8, 14], X[13, 9, 14, 8], 
     X[9, 2, 10, 3]]
 
Knot[8, 14] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[7, 14, 8, 15], X[11, 16, 12, 1], X[15, 12, 16, 13], 
     X[13, 6, 14, 7]]
 
Knot[8, 15] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 12, 6, 13], 
     X[13, 16, 14, 1], X[9, 14, 10, 15], X[15, 10, 16, 11], X[11, 6, 12, 7], 
     X[7, 2, 8, 3]]
 
Knot[8, 16] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], X[16, 11, 1, 12], 
     X[12, 7, 13, 8], X[8, 3, 9, 4], X[4, 9, 5, 10], X[10, 15, 11, 16], 
     X[2, 14, 3, 13]]
 
Knot[8, 17] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], X[8, 3, 9, 4], 
     X[2, 13, 3, 14], X[12, 5, 13, 6], X[4, 9, 5, 10], X[16, 12, 1, 11], 
     X[10, 16, 11, 15]]
 
Knot[8, 18] = Link[X[6, 2, 7, 1], X[8, 3, 9, 4], X[16, 11, 1, 12], 
     X[2, 14, 3, 13], X[4, 15, 5, 16], X[10, 6, 11, 5], X[12, 7, 13, 8], 
     X[14, 10, 15, 9]]
 
Knot[8, 19] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[9, 15, 10, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 1, 12, 16], X[15, 11, 16, 10], 
     X[2, 8, 3, 7]]
 
Knot[8, 20] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[5, 12, 6, 13], 
     X[13, 16, 14, 1], X[9, 14, 10, 15], X[15, 10, 16, 11], X[11, 6, 12, 7], 
     X[2, 8, 3, 7]]
 
Knot[8, 21] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[12, 6, 13, 5], 
     X[13, 16, 14, 1], X[9, 14, 10, 15], X[15, 10, 16, 11], X[6, 12, 7, 11], 
     X[7, 2, 8, 3]]
 
Knot[9, 1] = Link[X[1, 10, 2, 11], X[3, 12, 4, 13], X[5, 14, 6, 15], 
     X[7, 16, 8, 17], X[9, 18, 10, 1], X[11, 2, 12, 3], X[13, 4, 14, 5], 
     X[15, 6, 16, 7], X[17, 8, 18, 9]]
 
Knot[9, 2] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[5, 18, 6, 1], 
     X[7, 16, 8, 17], X[9, 14, 10, 15], X[13, 10, 14, 11], X[15, 8, 16, 9], 
     X[17, 6, 18, 7], X[11, 2, 12, 3]]
 
Knot[9, 3] = Link[X[8, 2, 9, 1], X[12, 4, 13, 3], X[18, 10, 1, 9], 
     X[10, 18, 11, 17], X[14, 6, 15, 5], X[16, 8, 17, 7], X[2, 12, 3, 11], 
     X[4, 14, 5, 13], X[6, 16, 7, 15]]
 
Knot[9, 4] = Link[X[1, 6, 2, 7], X[3, 12, 4, 13], X[7, 18, 8, 1], 
     X[9, 16, 10, 17], X[15, 10, 16, 11], X[17, 8, 18, 9], X[5, 14, 6, 15], 
     X[11, 2, 12, 3], X[13, 4, 14, 5]]
 
Knot[9, 5] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], X[18, 8, 1, 7], 
     X[16, 10, 17, 9], X[10, 16, 11, 15], X[8, 18, 9, 17], X[2, 14, 3, 13], 
     X[12, 4, 13, 3], X[4, 12, 5, 11]]
 
Knot[9, 6] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[5, 14, 6, 15], 
     X[7, 16, 8, 17], X[9, 18, 10, 1], X[15, 6, 16, 7], X[17, 8, 18, 9], 
     X[13, 10, 14, 11], X[11, 2, 12, 3]]
 
Knot[9, 7] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[5, 16, 6, 17], 
     X[7, 18, 8, 1], X[17, 6, 18, 7], X[9, 14, 10, 15], X[13, 10, 14, 11], 
     X[15, 8, 16, 9], X[11, 2, 12, 3]]
 
Knot[9, 8] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[9, 1, 10, 18], X[11, 17, 12, 16], X[15, 13, 16, 12], 
     X[17, 11, 18, 10], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[9, 9] = Link[X[1, 6, 2, 7], X[3, 12, 4, 13], X[7, 16, 8, 17], 
     X[9, 18, 10, 1], X[17, 8, 18, 9], X[15, 10, 16, 11], X[5, 14, 6, 15], 
     X[11, 2, 12, 3], X[13, 4, 14, 5]]
 
Knot[9, 10] = Link[X[8, 2, 9, 1], X[12, 4, 13, 3], X[18, 10, 1, 9], 
     X[10, 18, 11, 17], X[16, 8, 17, 7], X[2, 12, 3, 11], X[4, 16, 5, 15], 
     X[14, 6, 15, 5], X[6, 14, 7, 13]]
 
Knot[9, 11] = Link[X[1, 4, 2, 5], X[9, 12, 10, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 1, 14, 18], X[5, 15, 6, 14], X[7, 17, 8, 16], 
     X[15, 7, 16, 6], X[17, 9, 18, 8]]
 
Knot[9, 12] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 16, 6, 17], 
     X[11, 1, 12, 18], X[17, 13, 18, 12], X[7, 14, 8, 15], X[13, 8, 14, 9], 
     X[15, 6, 16, 7], X[9, 2, 10, 3]]
 
Knot[9, 13] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], X[16, 8, 17, 7], 
     X[18, 10, 1, 9], X[8, 18, 9, 17], X[10, 16, 11, 15], X[2, 14, 3, 13], 
     X[12, 4, 13, 3], X[4, 12, 5, 11]]
 
Knot[9, 14] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 18, 14, 1], X[9, 15, 10, 14], X[7, 17, 8, 16], 
     X[15, 9, 16, 8], X[17, 7, 18, 6]]
 
Knot[9, 15] = Link[X[1, 4, 2, 5], X[7, 10, 8, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[13, 17, 14, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], 
     X[11, 1, 12, 18], X[17, 13, 18, 12]]
 
Knot[9, 16] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], X[16, 6, 17, 5], 
     X[18, 8, 1, 7], X[6, 18, 7, 17], X[10, 16, 11, 15], X[14, 10, 15, 9], 
     X[8, 14, 9, 13], X[2, 12, 3, 11]]
 
Knot[9, 17] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[7, 14, 8, 15], X[13, 6, 14, 7], X[15, 18, 16, 1], 
     X[9, 17, 10, 16], X[17, 9, 18, 8]]
 
Knot[9, 18] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[5, 14, 6, 15], 
     X[9, 18, 10, 1], X[17, 6, 18, 7], X[7, 16, 8, 17], X[15, 8, 16, 9], 
     X[13, 10, 14, 11], X[11, 2, 12, 3]]
 
Knot[9, 19] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[13, 16, 14, 17], X[7, 15, 8, 14], X[15, 7, 16, 6], 
     X[11, 18, 12, 1], X[17, 12, 18, 13]]
 
Knot[9, 20] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 14, 6, 15], 
     X[7, 16, 8, 17], X[11, 1, 12, 18], X[15, 6, 16, 7], X[17, 13, 18, 12], 
     X[13, 8, 14, 9], X[9, 2, 10, 3]]
 
Knot[9, 21] = Link[X[1, 4, 2, 5], X[9, 12, 10, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 1, 14, 18], X[5, 15, 6, 14], X[17, 7, 18, 6], 
     X[7, 17, 8, 16], X[15, 9, 16, 8]]
 
Knot[9, 22] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[16, 12, 17, 11], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[18, 14, 1, 13], X[12, 18, 13, 17]]
 
Knot[9, 23] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 12, 6, 13], 
     X[7, 16, 8, 17], X[13, 18, 14, 1], X[17, 14, 18, 15], X[15, 6, 16, 7], 
     X[11, 8, 12, 9], X[9, 2, 10, 3]]
 
Knot[9, 24] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[9, 17, 10, 16], X[11, 1, 12, 18], X[17, 11, 18, 10], 
     X[15, 13, 16, 12], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[9, 25] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 12, 6, 13], 
     X[9, 17, 10, 16], X[13, 18, 14, 1], X[17, 14, 18, 15], 
     X[15, 11, 16, 10], X[11, 6, 12, 7], X[7, 2, 8, 3]]
 
Knot[9, 26] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 18, 14, 1], X[7, 15, 8, 14], X[17, 7, 18, 6], 
     X[9, 17, 10, 16], X[15, 9, 16, 8]]
 
Knot[9, 27] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 1, 12, 18], 
     X[5, 13, 6, 12], X[13, 17, 14, 16], X[7, 14, 8, 15], X[15, 6, 16, 7], 
     X[17, 9, 18, 8], X[9, 2, 10, 3]]
 
Knot[9, 28] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[11, 15, 12, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[15, 18, 16, 1], X[9, 16, 10, 17], 
     X[17, 10, 18, 11], X[7, 2, 8, 3]]
 
Knot[9, 29] = Link[X[6, 2, 7, 1], X[16, 11, 17, 12], X[10, 4, 11, 3], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[18, 8, 1, 7], X[4, 10, 5, 9], 
     X[12, 17, 13, 18], X[8, 13, 9, 14]]
 
Knot[9, 30] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[14, 8, 15, 7], X[18, 15, 1, 16], X[16, 11, 17, 12], 
     X[12, 17, 13, 18], X[6, 14, 7, 13]]
 
Knot[9, 31] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 1, 12, 18], 
     X[5, 13, 6, 12], X[17, 7, 18, 6], X[7, 14, 8, 15], X[13, 16, 14, 17], 
     X[15, 8, 16, 9], X[9, 2, 10, 3]]
 
Knot[9, 32] = Link[X[1, 4, 2, 5], X[13, 18, 14, 1], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[7, 15, 8, 14], X[15, 11, 16, 10], X[5, 12, 6, 13], 
     X[11, 17, 12, 16], X[17, 7, 18, 6]]
 
Knot[9, 33] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[18, 13, 1, 14], X[14, 5, 15, 6], X[6, 17, 7, 18], 
     X[16, 12, 17, 11], X[10, 16, 11, 15]]
 
Knot[9, 34] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[8, 3, 9, 4], 
     X[2, 15, 3, 16], X[14, 9, 15, 10], X[10, 6, 11, 5], X[4, 14, 5, 13], 
     X[18, 11, 1, 12], X[12, 17, 13, 18]]
 
Knot[9, 35] = Link[X[1, 8, 2, 9], X[7, 14, 8, 15], X[5, 16, 6, 17], 
     X[9, 18, 10, 1], X[15, 6, 16, 7], X[17, 10, 18, 11], X[13, 2, 14, 3], 
     X[3, 12, 4, 13], X[11, 4, 12, 5]]
 
Knot[9, 36] = Link[X[1, 4, 2, 5], X[7, 10, 8, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[11, 17, 12, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], 
     X[13, 1, 14, 18], X[17, 13, 18, 12]]
 
Knot[9, 37] = Link[X[1, 4, 2, 5], X[7, 12, 8, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[5, 14, 6, 15], X[13, 6, 14, 7], X[15, 18, 16, 1], 
     X[9, 17, 10, 16], X[17, 9, 18, 8]]
 
Knot[9, 38] = Link[X[1, 6, 2, 7], X[5, 14, 6, 15], X[7, 18, 8, 1], 
     X[15, 8, 16, 9], X[3, 10, 4, 11], X[9, 4, 10, 5], X[17, 12, 18, 13], 
     X[11, 16, 12, 17], X[13, 2, 14, 3]]
 
Knot[9, 39] = Link[X[1, 6, 2, 7], X[3, 11, 4, 10], X[7, 18, 8, 1], 
     X[17, 13, 18, 12], X[9, 17, 10, 16], X[5, 15, 6, 14], X[15, 5, 16, 4], 
     X[11, 3, 12, 2], X[13, 9, 14, 8]]
 
Knot[9, 40] = Link[X[1, 6, 2, 7], X[7, 12, 8, 13], X[5, 15, 6, 14], 
     X[11, 3, 12, 2], X[15, 10, 16, 11], X[3, 16, 4, 17], X[9, 4, 10, 5], 
     X[17, 9, 18, 8], X[13, 18, 14, 1]]
 
Knot[9, 41] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], X[14, 5, 15, 6], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[4, 15, 5, 16], X[8, 17, 9, 18], 
     X[16, 9, 17, 10], X[18, 14, 1, 13]]
 
Knot[9, 42] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[16, 12, 17, 11], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[18, 14, 1, 13], X[12, 18, 13, 17]]
 
Knot[9, 43] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[14, 8, 15, 7], X[15, 1, 16, 18], X[11, 17, 12, 16], 
     X[17, 13, 18, 12], X[6, 14, 7, 13]]
 
Knot[9, 44] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[14, 8, 15, 7], X[18, 15, 1, 16], X[16, 11, 17, 12], 
     X[12, 17, 13, 18], X[6, 14, 7, 13]]
 
Knot[9, 45] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[7, 14, 8, 15], X[18, 15, 1, 16], X[16, 11, 17, 12], 
     X[12, 17, 13, 18], X[13, 6, 14, 7]]
 
Knot[9, 46] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], X[10, 3, 11, 4], 
     X[2, 11, 3, 12], X[5, 14, 6, 15], X[13, 6, 14, 7], X[15, 18, 16, 1], 
     X[9, 17, 10, 16], X[17, 9, 18, 8]]
 
Knot[9, 47] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[8, 3, 9, 4], 
     X[2, 15, 3, 16], X[14, 9, 15, 10], X[10, 6, 11, 5], X[4, 14, 5, 13], 
     X[11, 1, 12, 18], X[17, 13, 18, 12]]
 
Knot[9, 48] = Link[X[1, 4, 2, 5], X[12, 8, 13, 7], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[14, 6, 15, 5], X[6, 14, 7, 13], X[15, 18, 16, 1], 
     X[9, 17, 10, 16], X[17, 9, 18, 8]]
 
Knot[9, 49] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], X[5, 15, 6, 14], 
     X[3, 11, 4, 10], X[11, 3, 12, 2], X[15, 5, 16, 4], X[17, 9, 18, 8], 
     X[9, 17, 10, 16], X[18, 14, 1, 13]]
 
Knot[10, 1] = Link[X[1, 4, 2, 5], X[11, 14, 12, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[5, 20, 6, 1], X[7, 18, 8, 19], X[9, 16, 10, 17], 
     X[15, 10, 16, 11], X[17, 8, 18, 9], X[19, 6, 20, 7]]
 
Knot[10, 2] = Link[X[1, 4, 2, 5], X[5, 14, 6, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[7, 16, 8, 17], X[9, 18, 10, 19], X[11, 20, 12, 1], 
     X[15, 6, 16, 7], X[17, 8, 18, 9], X[19, 10, 20, 11]]
 
Knot[10, 3] = Link[X[1, 6, 2, 7], X[11, 16, 12, 17], X[5, 13, 6, 12], 
     X[3, 15, 4, 14], X[13, 5, 14, 4], X[15, 3, 16, 2], X[7, 20, 8, 1], 
     X[9, 18, 10, 19], X[17, 10, 18, 11], X[19, 8, 20, 9]]
 
Knot[10, 4] = Link[X[1, 6, 2, 7], X[11, 16, 12, 17], X[3, 13, 4, 12], 
     X[15, 3, 16, 2], X[5, 15, 6, 14], X[7, 20, 8, 1], X[9, 18, 10, 19], 
     X[13, 5, 14, 4], X[17, 10, 18, 11], X[19, 8, 20, 9]]
 
Knot[10, 5] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[13, 1, 14, 20], 
     X[5, 15, 6, 14], X[7, 17, 8, 16], X[9, 19, 10, 18], X[15, 7, 16, 6], 
     X[17, 9, 18, 8], X[19, 11, 20, 10], X[11, 2, 12, 3]]
 
Knot[10, 6] = Link[X[1, 4, 2, 5], X[11, 14, 12, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[5, 16, 6, 17], X[7, 18, 8, 19], X[9, 20, 10, 1], 
     X[17, 6, 18, 7], X[19, 8, 20, 9], X[15, 10, 16, 11]]
 
Knot[10, 7] = Link[X[1, 4, 2, 5], X[5, 14, 6, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[11, 20, 12, 1], X[19, 6, 20, 7], X[7, 18, 8, 19], 
     X[9, 16, 10, 17], X[15, 10, 16, 11], X[17, 8, 18, 9]]
 
Knot[10, 8] = Link[X[1, 6, 2, 7], X[7, 16, 8, 17], X[5, 13, 6, 12], 
     X[3, 15, 4, 14], X[13, 5, 14, 4], X[15, 3, 16, 2], X[9, 18, 10, 19], 
     X[11, 20, 12, 1], X[17, 8, 18, 9], X[19, 10, 20, 11]]
 
Knot[10, 9] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[12, 3, 13, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 13, 5, 14], X[18, 10, 19, 9], 
     X[20, 12, 1, 11], X[8, 18, 9, 17], X[10, 20, 11, 19]]
 
Knot[10, 10] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[13, 1, 14, 20], 
     X[5, 15, 6, 14], X[19, 7, 20, 6], X[7, 19, 8, 18], X[9, 17, 10, 16], 
     X[15, 11, 16, 10], X[17, 9, 18, 8], X[11, 2, 12, 3]]
 
Knot[10, 11] = Link[X[1, 6, 2, 7], X[11, 16, 12, 17], X[5, 13, 6, 12], 
     X[3, 15, 4, 14], X[13, 5, 14, 4], X[15, 3, 16, 2], X[7, 18, 8, 19], 
     X[9, 20, 10, 1], X[19, 8, 20, 9], X[17, 10, 18, 11]]
 
Knot[10, 12] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[13, 19, 14, 18], 
     X[5, 15, 6, 14], X[7, 17, 8, 16], X[15, 7, 16, 6], X[17, 9, 18, 8], 
     X[11, 1, 12, 20], X[19, 13, 20, 12], X[9, 2, 10, 3]]
 
Knot[10, 13] = Link[X[1, 4, 2, 5], X[9, 12, 10, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[5, 18, 6, 19], X[13, 1, 14, 20], X[19, 15, 20, 14], 
     X[7, 16, 8, 17], X[15, 8, 16, 9], X[17, 6, 18, 7]]
 
Knot[10, 14] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[7, 16, 8, 17], X[13, 20, 14, 1], X[19, 14, 20, 15], 
     X[9, 18, 10, 19], X[15, 6, 16, 7], X[17, 8, 18, 9]]
 
Knot[10, 15] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[9, 14, 10, 15], 
     X[13, 10, 14, 11], X[15, 1, 16, 20], X[5, 17, 6, 16], X[7, 19, 8, 18], 
     X[17, 7, 18, 6], X[19, 9, 20, 8], X[11, 2, 12, 3]]
 
Knot[10, 16] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[12, 5, 13, 6], 
     X[14, 3, 15, 4], X[4, 13, 5, 14], X[2, 15, 3, 16], X[20, 12, 1, 11], 
     X[8, 20, 9, 19], X[18, 10, 19, 9], X[10, 18, 11, 17]]
 
Knot[10, 17] = Link[X[6, 2, 7, 1], X[12, 4, 13, 3], X[20, 15, 1, 16], 
     X[16, 7, 17, 8], X[18, 9, 19, 10], X[8, 17, 9, 18], X[10, 19, 11, 20], 
     X[14, 6, 15, 5], X[2, 12, 3, 11], X[4, 14, 5, 13]]
 
Knot[10, 18] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[9, 17, 10, 16], X[7, 19, 8, 18], X[17, 9, 18, 8], 
     X[19, 7, 20, 6], X[13, 10, 14, 11], X[11, 2, 12, 3]]
 
Knot[10, 19] = Link[X[1, 6, 2, 7], X[3, 12, 4, 13], X[15, 1, 16, 20], 
     X[7, 17, 8, 16], X[19, 9, 20, 8], X[9, 19, 10, 18], X[17, 11, 18, 10], 
     X[5, 14, 6, 15], X[11, 2, 12, 3], X[13, 4, 14, 5]]
 
Knot[10, 20] = Link[X[1, 4, 2, 5], X[11, 14, 12, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[5, 18, 6, 19], X[7, 20, 8, 1], X[19, 6, 20, 7], 
     X[9, 16, 10, 17], X[15, 10, 16, 11], X[17, 8, 18, 9]]
 
Knot[10, 21] = Link[X[1, 4, 2, 5], X[5, 14, 6, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[7, 16, 8, 17], X[11, 20, 12, 1], X[15, 6, 16, 7], 
     X[19, 8, 20, 9], X[9, 18, 10, 19], X[17, 10, 18, 11]]
 
Knot[10, 22] = Link[X[6, 2, 7, 1], X[16, 12, 17, 11], X[12, 3, 13, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[18, 8, 19, 7], X[20, 10, 1, 9], 
     X[8, 20, 9, 19], X[4, 13, 5, 14], X[10, 18, 11, 17]]
 
Knot[10, 23] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[13, 1, 14, 20], 
     X[5, 15, 6, 14], X[7, 17, 8, 16], X[15, 7, 16, 6], X[19, 9, 20, 8], 
     X[9, 19, 10, 18], X[17, 11, 18, 10], X[11, 2, 12, 3]]
 
Knot[10, 24] = Link[X[1, 4, 2, 5], X[11, 14, 12, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[5, 16, 6, 17], X[9, 20, 10, 1], X[19, 6, 20, 7], 
     X[7, 18, 8, 19], X[17, 8, 18, 9], X[15, 10, 16, 11]]
 
Knot[10, 25] = Link[X[1, 4, 2, 5], X[5, 14, 6, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[11, 20, 12, 1], X[19, 6, 20, 7], X[9, 18, 10, 19], 
     X[7, 16, 8, 17], X[17, 8, 18, 9], X[15, 10, 16, 11]]
 
Knot[10, 26] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[12, 3, 13, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 13, 5, 14], X[20, 12, 1, 11], 
     X[8, 20, 9, 19], X[18, 10, 19, 9], X[10, 18, 11, 17]]
 
Knot[10, 27] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], X[20, 13, 1, 14], 
     X[14, 5, 15, 6], X[6, 19, 7, 20], X[18, 9, 19, 10], X[16, 7, 17, 8], 
     X[8, 17, 9, 18], X[10, 15, 11, 16], X[2, 12, 3, 11]]
 
Knot[10, 28] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[13, 19, 14, 18], 
     X[5, 15, 6, 14], X[17, 7, 18, 6], X[7, 17, 8, 16], X[15, 9, 16, 8], 
     X[11, 1, 12, 20], X[19, 13, 20, 12], X[9, 2, 10, 3]]
 
Knot[10, 29] = Link[X[1, 4, 2, 5], X[9, 12, 10, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[5, 16, 6, 17], X[7, 18, 8, 19], X[13, 1, 14, 20], 
     X[17, 6, 18, 7], X[19, 15, 20, 14], X[15, 8, 16, 9]]
 
Knot[10, 30] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[9, 18, 10, 19], X[13, 20, 14, 1], X[19, 14, 20, 15], 
     X[17, 6, 18, 7], X[7, 16, 8, 17], X[15, 8, 16, 9]]
 
Knot[10, 31] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[9, 14, 10, 15], 
     X[13, 10, 14, 11], X[15, 1, 16, 20], X[5, 17, 6, 16], X[19, 7, 20, 6], 
     X[7, 19, 8, 18], X[17, 9, 18, 8], X[11, 2, 12, 3]]
 
Knot[10, 32] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[7, 17, 8, 16], X[19, 7, 20, 6], X[9, 19, 10, 18], 
     X[17, 9, 18, 8], X[13, 10, 14, 11], X[11, 2, 12, 3]]
 
Knot[10, 33] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], X[20, 15, 1, 16], 
     X[16, 7, 17, 8], X[8, 19, 9, 20], X[18, 9, 19, 10], X[10, 17, 11, 18], 
     X[2, 14, 3, 13], X[12, 4, 13, 3], X[4, 12, 5, 11]]
 
Knot[10, 34] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[13, 17, 14, 16], 
     X[5, 15, 6, 14], X[15, 7, 16, 6], X[9, 1, 10, 20], X[11, 19, 12, 18], 
     X[17, 13, 18, 12], X[19, 11, 20, 10], X[7, 2, 8, 3]]
 
Knot[10, 35] = Link[X[1, 4, 2, 5], X[7, 10, 8, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[5, 16, 6, 17], X[11, 1, 12, 20], X[13, 19, 14, 18], 
     X[17, 15, 18, 14], X[19, 13, 20, 12], X[15, 6, 16, 7]]
 
Knot[10, 36] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[7, 16, 8, 17], X[11, 20, 12, 1], X[13, 18, 14, 19], 
     X[17, 14, 18, 15], X[19, 12, 20, 13], X[15, 6, 16, 7]]
 
Knot[10, 37] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[12, 8, 13, 7], 
     X[8, 12, 9, 11], X[18, 15, 19, 16], X[16, 5, 17, 6], X[6, 17, 7, 18], 
     X[20, 13, 1, 14], X[14, 19, 15, 20], X[2, 10, 3, 9]]
 
Knot[10, 38] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 12, 6, 13], 
     X[15, 18, 16, 19], X[7, 17, 8, 16], X[17, 7, 18, 6], X[13, 20, 14, 1], 
     X[19, 14, 20, 15], X[11, 8, 12, 9], X[9, 2, 10, 3]]
 
Knot[10, 39] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[7, 14, 8, 15], X[9, 18, 10, 19], X[15, 20, 16, 1], 
     X[19, 16, 20, 17], X[13, 6, 14, 7], X[17, 8, 18, 9]]
 
Knot[10, 40] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 1, 12, 20], 
     X[5, 13, 6, 12], X[7, 17, 8, 16], X[15, 19, 16, 18], X[19, 15, 20, 14], 
     X[13, 7, 14, 6], X[17, 9, 18, 8], X[9, 2, 10, 3]]
 
Knot[10, 41] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[9, 20, 10, 1], X[15, 19, 16, 18], X[13, 8, 14, 9], 
     X[17, 6, 18, 7], X[7, 16, 8, 17], X[19, 15, 20, 14]]
 
Knot[10, 42] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 1, 12, 20], 
     X[5, 13, 6, 12], X[15, 18, 16, 19], X[13, 9, 14, 8], X[17, 7, 18, 6], 
     X[7, 17, 8, 16], X[19, 14, 20, 15], X[9, 2, 10, 3]]
 
Knot[10, 43] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[14, 8, 15, 7], 
     X[20, 11, 1, 12], X[12, 19, 13, 20], X[8, 14, 9, 13], X[18, 15, 19, 16], 
     X[16, 5, 17, 6], X[6, 17, 7, 18], X[2, 10, 3, 9]]
 
Knot[10, 44] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 20, 14, 1], X[9, 15, 10, 14], X[15, 18, 16, 19], 
     X[7, 16, 8, 17], X[17, 8, 18, 9], X[19, 7, 20, 6]]
 
Knot[10, 45] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], X[10, 3, 11, 4], 
     X[2, 11, 3, 12], X[20, 14, 1, 13], X[14, 7, 15, 8], X[6, 19, 7, 20], 
     X[18, 15, 19, 16], X[16, 10, 17, 9], X[8, 18, 9, 17]]
 
Knot[10, 46] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], X[2, 8, 3, 7], 
     X[16, 10, 17, 9], X[14, 5, 15, 6], X[4, 15, 5, 16], X[18, 12, 19, 11], 
     X[20, 14, 1, 13], X[10, 18, 11, 17], X[12, 20, 13, 19]]
 
Knot[10, 47] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[9, 17, 10, 16], 
     X[5, 15, 6, 14], X[15, 7, 16, 6], X[11, 19, 12, 18], X[13, 1, 14, 20], 
     X[17, 11, 18, 10], X[19, 13, 20, 12], X[7, 2, 8, 3]]
 
Knot[10, 48] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], X[14, 6, 15, 5], 
     X[20, 15, 1, 16], X[16, 9, 17, 10], X[18, 11, 19, 12], 
     X[10, 17, 11, 18], X[12, 19, 13, 20], X[2, 8, 3, 7], X[4, 14, 5, 13]]
 
Knot[10, 49] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[9, 16, 10, 17], X[11, 18, 12, 19], 
     X[17, 10, 18, 11], X[19, 12, 20, 13], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[10, 50] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], X[2, 8, 3, 7], 
     X[16, 10, 17, 9], X[14, 5, 15, 6], X[4, 15, 5, 16], X[20, 14, 1, 13], 
     X[10, 20, 11, 19], X[18, 12, 19, 11], X[12, 18, 13, 17]]
 
Knot[10, 51] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[9, 17, 10, 16], 
     X[5, 15, 6, 14], X[15, 7, 16, 6], X[13, 1, 14, 20], X[19, 11, 20, 10], 
     X[11, 19, 12, 18], X[17, 13, 18, 12], X[7, 2, 8, 3]]
 
Knot[10, 52] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], X[14, 6, 15, 5], 
     X[20, 15, 1, 16], X[16, 9, 17, 10], X[10, 19, 11, 20], 
     X[18, 11, 19, 12], X[12, 17, 13, 18], X[2, 8, 3, 7], X[4, 14, 5, 13]]
 
Knot[10, 53] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[9, 16, 10, 17], X[19, 10, 20, 11], 
     X[11, 18, 12, 19], X[17, 12, 18, 13], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[10, 54] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[7, 12, 8, 13], 
     X[11, 8, 12, 9], X[13, 19, 14, 18], X[5, 17, 6, 16], X[17, 7, 18, 6], 
     X[15, 1, 16, 20], X[19, 15, 20, 14], X[9, 2, 10, 3]]
 
Knot[10, 55] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 12, 6, 13], 
     X[15, 18, 16, 19], X[9, 16, 10, 17], X[17, 10, 18, 11], 
     X[13, 20, 14, 1], X[19, 14, 20, 15], X[11, 6, 12, 7], X[7, 2, 8, 3]]
 
Knot[10, 56] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[12, 6, 13, 5], 
     X[18, 14, 19, 13], X[16, 7, 17, 8], X[6, 17, 7, 18], X[20, 16, 1, 15], 
     X[14, 20, 15, 19], X[8, 12, 9, 11], X[2, 10, 3, 9]]
 
Knot[10, 57] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[9, 15, 10, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 19, 12, 18], X[15, 1, 16, 20], 
     X[19, 17, 20, 16], X[17, 11, 18, 10], X[7, 2, 8, 3]]
 
Knot[10, 58] = Link[X[1, 4, 2, 5], X[7, 10, 8, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[5, 14, 6, 15], X[11, 19, 12, 18], X[15, 20, 16, 1], 
     X[19, 16, 20, 17], X[17, 13, 18, 12], X[13, 6, 14, 7]]
 
Knot[10, 59] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[14, 8, 15, 7], X[18, 12, 19, 11], X[20, 15, 1, 16], 
     X[16, 19, 17, 20], X[12, 18, 13, 17], X[6, 14, 7, 13]]
 
Knot[10, 60] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[16, 12, 17, 11], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[20, 18, 1, 17], X[18, 13, 19, 14], X[12, 19, 13, 20]]
 
Knot[10, 61] = Link[X[8, 2, 9, 1], X[10, 4, 11, 3], X[2, 10, 3, 9], 
     X[18, 12, 19, 11], X[14, 7, 15, 8], X[16, 5, 17, 6], X[6, 15, 7, 16], 
     X[4, 17, 5, 18], X[20, 14, 1, 13], X[12, 20, 13, 19]]
 
Knot[10, 62] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 19, 12, 18], 
     X[5, 15, 6, 14], X[7, 17, 8, 16], X[15, 7, 16, 6], X[17, 9, 18, 8], 
     X[13, 1, 14, 20], X[19, 13, 20, 12], X[9, 2, 10, 3]]
 
Knot[10, 63] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 16, 6, 17], 
     X[17, 20, 18, 1], X[11, 18, 12, 19], X[19, 12, 20, 13], X[7, 14, 8, 15], 
     X[13, 8, 14, 9], X[15, 6, 16, 7], X[9, 2, 10, 3]]
 
Knot[10, 64] = Link[X[8, 2, 9, 1], X[10, 4, 11, 3], X[2, 10, 3, 9], 
     X[18, 12, 19, 11], X[14, 5, 15, 6], X[4, 17, 5, 18], X[16, 7, 17, 8], 
     X[6, 15, 7, 16], X[20, 14, 1, 13], X[12, 20, 13, 19]]
 
Knot[10, 65] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 19, 12, 18], 
     X[5, 15, 6, 14], X[17, 7, 18, 6], X[7, 17, 8, 16], X[15, 9, 16, 8], 
     X[13, 1, 14, 20], X[19, 13, 20, 12], X[9, 2, 10, 3]]
 
Knot[10, 66] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[5, 14, 6, 15], 
     X[7, 16, 8, 17], X[15, 6, 16, 7], X[17, 20, 18, 1], X[11, 18, 12, 19], 
     X[19, 12, 20, 13], X[13, 8, 14, 9], X[9, 2, 10, 3]]
 
Knot[10, 67] = Link[X[1, 4, 2, 5], X[7, 12, 8, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[5, 14, 6, 15], X[13, 6, 14, 7], X[9, 18, 10, 19], 
     X[15, 20, 16, 1], X[19, 16, 20, 17], X[17, 8, 18, 9]]
 
Knot[10, 68] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], X[20, 13, 1, 14], 
     X[16, 5, 17, 6], X[8, 19, 9, 20], X[18, 9, 19, 10], X[10, 17, 11, 18], 
     X[14, 7, 15, 8], X[6, 15, 7, 16], X[2, 12, 3, 11]]
 
Knot[10, 69] = Link[X[1, 4, 2, 5], X[7, 12, 8, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 17, 14, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], 
     X[17, 20, 18, 1], X[9, 19, 10, 18], X[19, 9, 20, 8]]
 
Knot[10, 70] = Link[X[1, 4, 2, 5], X[7, 10, 8, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[5, 16, 6, 17], X[11, 19, 12, 18], X[13, 1, 14, 20], 
     X[19, 13, 20, 12], X[17, 15, 18, 14], X[15, 6, 16, 7]]
 
Knot[10, 71] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[11, 15, 12, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[9, 19, 10, 18], X[15, 20, 16, 1], 
     X[19, 16, 20, 17], X[17, 11, 18, 10], X[7, 2, 8, 3]]
 
Knot[10, 72] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[16, 8, 17, 7], X[18, 12, 19, 11], X[20, 14, 1, 13], 
     X[12, 20, 13, 19], X[14, 18, 15, 17], X[6, 16, 7, 15]]
 
Knot[10, 73] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[16, 14, 17, 13], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[20, 17, 1, 18], X[18, 11, 19, 12], X[12, 19, 13, 20]]
 
Knot[10, 74] = Link[X[1, 4, 2, 5], X[5, 14, 6, 15], X[3, 13, 4, 12], 
     X[13, 3, 14, 2], X[11, 18, 12, 19], X[9, 20, 10, 1], X[19, 10, 20, 11], 
     X[17, 6, 18, 7], X[7, 16, 8, 17], X[15, 8, 16, 9]]
 
Knot[10, 75] = Link[X[1, 4, 2, 5], X[5, 12, 6, 13], X[3, 11, 4, 10], 
     X[11, 3, 12, 2], X[13, 16, 14, 17], X[7, 15, 8, 14], X[15, 7, 16, 6], 
     X[17, 20, 18, 1], X[9, 19, 10, 18], X[19, 9, 20, 8]]
 
Knot[10, 76] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], X[12, 3, 13, 4], 
     X[2, 13, 3, 14], X[18, 6, 19, 5], X[20, 8, 1, 7], X[6, 20, 7, 19], 
     X[8, 18, 9, 17], X[16, 12, 17, 11], X[10, 16, 11, 15]]
 
Knot[10, 77] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[13, 17, 14, 16], 
     X[5, 15, 6, 14], X[15, 7, 16, 6], X[9, 19, 10, 18], X[11, 1, 12, 20], 
     X[19, 11, 20, 10], X[17, 13, 18, 12], X[7, 2, 8, 3]]
 
Knot[10, 78] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[11, 17, 12, 16], X[15, 13, 16, 12], X[17, 20, 18, 1], 
     X[9, 18, 10, 19], X[19, 10, 20, 11], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[10, 79] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], X[12, 6, 13, 5], 
     X[18, 13, 19, 14], X[16, 9, 17, 10], X[10, 17, 11, 18], 
     X[20, 15, 1, 16], X[14, 19, 15, 20], X[2, 8, 3, 7], X[4, 12, 5, 11]]
 
Knot[10, 80] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 12, 6, 13], 
     X[13, 18, 14, 19], X[9, 16, 10, 17], X[17, 10, 18, 11], 
     X[15, 20, 16, 1], X[19, 14, 20, 15], X[11, 6, 12, 7], X[7, 2, 8, 3]]
 
Knot[10, 81] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[12, 6, 13, 5], 
     X[16, 9, 17, 10], X[20, 17, 1, 18], X[18, 13, 19, 14], 
     X[14, 19, 15, 20], X[10, 15, 11, 16], X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[10, 82] = Link[X[1, 6, 2, 7], X[7, 16, 8, 17], X[3, 9, 4, 8], 
     X[15, 3, 16, 2], X[5, 15, 6, 14], X[9, 5, 10, 4], X[11, 18, 12, 19], 
     X[13, 20, 14, 1], X[17, 10, 18, 11], X[19, 12, 20, 13]]
 
Knot[10, 83] = Link[X[1, 6, 2, 7], X[5, 16, 6, 17], X[13, 1, 14, 20], 
     X[7, 15, 8, 14], X[3, 9, 4, 8], X[9, 5, 10, 4], X[19, 11, 20, 10], 
     X[11, 19, 12, 18], X[17, 13, 18, 12], X[15, 2, 16, 3]]
 
Knot[10, 84] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[8, 12, 9, 11], 
     X[20, 15, 1, 16], X[16, 5, 17, 6], X[12, 18, 13, 17], X[14, 8, 15, 7], 
     X[18, 14, 19, 13], X[6, 19, 7, 20], X[2, 10, 3, 9]]
 
Knot[10, 85] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], X[18, 11, 19, 12], 
     X[14, 7, 15, 8], X[8, 3, 9, 4], X[4, 9, 5, 10], X[20, 13, 1, 14], 
     X[10, 17, 11, 18], X[12, 19, 13, 20], X[2, 16, 3, 15]]
 
Knot[10, 86] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[8, 3, 9, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 9, 5, 10], X[20, 14, 1, 13], 
     X[10, 20, 11, 19], X[18, 12, 19, 11], X[12, 18, 13, 17]]
 
Knot[10, 87] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[14, 6, 15, 5], 
     X[20, 16, 1, 15], X[16, 7, 17, 8], X[6, 19, 7, 20], X[8, 12, 9, 11], 
     X[18, 13, 19, 14], X[12, 17, 13, 18], X[2, 10, 3, 9]]
 
Knot[10, 88] = Link[X[4, 2, 5, 1], X[20, 14, 1, 13], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[14, 7, 15, 8], X[18, 15, 19, 16], X[12, 6, 13, 5], 
     X[10, 18, 11, 17], X[16, 12, 17, 11], X[6, 19, 7, 20]]
 
Knot[10, 89] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[20, 13, 1, 14], X[14, 5, 15, 6], X[6, 19, 7, 20], 
     X[18, 16, 19, 15], X[16, 11, 17, 12], X[10, 17, 11, 18]]
 
Knot[10, 90] = Link[X[6, 2, 7, 1], X[2, 8, 3, 7], X[18, 14, 19, 13], 
     X[14, 5, 15, 6], X[20, 12, 1, 11], X[12, 20, 13, 19], X[8, 15, 9, 16], 
     X[10, 4, 11, 3], X[16, 9, 17, 10], X[4, 17, 5, 18]]
 
Knot[10, 91] = Link[X[6, 2, 7, 1], X[20, 6, 1, 5], X[16, 9, 17, 10], 
     X[10, 3, 11, 4], X[2, 18, 3, 17], X[14, 7, 15, 8], X[8, 15, 9, 16], 
     X[12, 20, 13, 19], X[18, 12, 19, 11], X[4, 13, 5, 14]]
 
Knot[10, 92] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[14, 6, 15, 5], 
     X[20, 16, 1, 15], X[16, 12, 17, 11], X[18, 7, 19, 8], X[12, 18, 13, 17], 
     X[6, 19, 7, 20], X[8, 14, 9, 13], X[2, 10, 3, 9]]
 
Knot[10, 93] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], X[20, 8, 1, 7], 
     X[18, 13, 19, 14], X[14, 9, 15, 10], X[10, 3, 11, 4], X[4, 11, 5, 12], 
     X[12, 17, 13, 18], X[8, 20, 9, 19], X[2, 16, 3, 15]]
 
Knot[10, 94] = Link[X[6, 2, 7, 1], X[2, 8, 3, 7], X[18, 12, 19, 11], 
     X[14, 5, 15, 6], X[20, 14, 1, 13], X[8, 15, 9, 16], X[10, 4, 11, 3], 
     X[16, 9, 17, 10], X[4, 17, 5, 18], X[12, 20, 13, 19]]
 
Knot[10, 95] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 17, 12, 16], 
     X[15, 9, 16, 8], X[19, 7, 20, 6], X[5, 15, 6, 14], X[7, 19, 8, 18], 
     X[13, 1, 14, 20], X[17, 13, 18, 12], X[9, 2, 10, 3]]
 
Knot[10, 96] = Link[X[1, 4, 2, 5], X[5, 18, 6, 19], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[11, 17, 12, 16], X[7, 12, 8, 13], X[15, 6, 16, 7], 
     X[17, 11, 18, 10], X[13, 1, 14, 20], X[19, 15, 20, 14]]
 
Knot[10, 97] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[16, 12, 17, 11], X[10, 18, 11, 17], X[18, 8, 19, 7], 
     X[20, 14, 1, 13], X[14, 20, 15, 19], X[6, 16, 7, 15]]
 
Knot[10, 98] = Link[X[1, 6, 2, 7], X[3, 10, 4, 11], X[7, 18, 8, 19], 
     X[17, 8, 18, 9], X[9, 2, 10, 3], X[11, 16, 12, 17], X[5, 15, 6, 14], 
     X[15, 5, 16, 4], X[13, 20, 14, 1], X[19, 12, 20, 13]]
 
Knot[10, 99] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], X[16, 11, 17, 12], 
     X[14, 7, 15, 8], X[8, 15, 9, 16], X[20, 13, 1, 14], X[12, 19, 13, 20], 
     X[18, 6, 19, 5], X[2, 10, 3, 9], X[4, 18, 5, 17]]
 
Knot[10, 100] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], X[20, 13, 1, 14], 
     X[14, 7, 15, 8], X[10, 3, 11, 4], X[16, 9, 17, 10], X[4, 11, 5, 12], 
     X[8, 15, 9, 16], X[12, 19, 13, 20], X[2, 18, 3, 17]]
 
Knot[10, 101] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[14, 6, 15, 5], 
     X[20, 16, 1, 15], X[16, 12, 17, 11], X[12, 20, 13, 19], X[18, 8, 19, 7], 
     X[6, 14, 7, 13], X[8, 18, 9, 17], X[2, 10, 3, 9]]
 
Knot[10, 102] = Link[X[6, 2, 7, 1], X[16, 10, 17, 9], X[10, 3, 11, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[18, 8, 19, 7], X[4, 11, 5, 12], 
     X[8, 18, 9, 17], X[20, 14, 1, 13], X[12, 20, 13, 19]]
 
Knot[10, 103] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], X[20, 13, 1, 14], 
     X[16, 7, 17, 8], X[10, 3, 11, 4], X[4, 11, 5, 12], X[14, 9, 15, 10], 
     X[8, 15, 9, 16], X[12, 19, 13, 20], X[2, 18, 3, 17]]
 
Knot[10, 104] = Link[X[6, 2, 7, 1], X[16, 4, 17, 3], X[18, 9, 19, 10], 
     X[14, 7, 15, 8], X[20, 13, 1, 14], X[8, 17, 9, 18], X[10, 19, 11, 20], 
     X[12, 6, 13, 5], X[4, 12, 5, 11], X[2, 16, 3, 15]]
 
Knot[10, 105] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], X[20, 8, 1, 7], 
     X[16, 5, 17, 6], X[6, 15, 7, 16], X[10, 17, 11, 18], X[18, 9, 19, 10], 
     X[8, 14, 9, 13], X[14, 20, 15, 19], X[2, 12, 3, 11]]
 
Knot[10, 106] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], X[10, 3, 11, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 11, 5, 12], X[18, 10, 19, 9], 
     X[20, 14, 1, 13], X[8, 18, 9, 17], X[12, 20, 13, 19]]
 
Knot[10, 107] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[7, 14, 8, 15], 
     X[9, 19, 10, 18], X[19, 7, 20, 6], X[5, 17, 6, 16], X[17, 11, 18, 10], 
     X[13, 8, 14, 9], X[15, 1, 16, 20], X[11, 2, 12, 3]]
 
Knot[10, 108] = Link[X[6, 2, 7, 1], X[16, 4, 17, 3], X[20, 13, 1, 14], 
     X[14, 7, 15, 8], X[8, 19, 9, 20], X[18, 9, 19, 10], X[10, 17, 11, 18], 
     X[12, 6, 13, 5], X[4, 12, 5, 11], X[2, 16, 3, 15]]
 
Knot[10, 109] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], X[18, 11, 19, 12], 
     X[16, 7, 17, 8], X[8, 17, 9, 18], X[20, 15, 1, 16], X[12, 19, 13, 20], 
     X[14, 6, 15, 5], X[2, 10, 3, 9], X[4, 14, 5, 13]]
 
Knot[10, 110] = Link[X[1, 6, 2, 7], X[7, 20, 8, 1], X[3, 11, 4, 10], 
     X[5, 16, 6, 17], X[17, 8, 18, 9], X[9, 14, 10, 15], X[11, 3, 12, 2], 
     X[15, 4, 16, 5], X[13, 19, 14, 18], X[19, 13, 20, 12]]
 
Knot[10, 111] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], X[14, 8, 15, 7], 
     X[8, 14, 9, 13], X[2, 10, 3, 9], X[18, 12, 19, 11], X[16, 5, 17, 6], 
     X[4, 17, 5, 18], X[20, 16, 1, 15], X[12, 20, 13, 19]]
 
Knot[10, 112] = Link[X[6, 2, 7, 1], X[8, 3, 9, 4], X[18, 11, 19, 12], 
     X[20, 13, 1, 14], X[2, 16, 3, 15], X[4, 17, 5, 18], X[12, 19, 13, 20], 
     X[10, 6, 11, 5], X[14, 7, 15, 8], X[16, 10, 17, 9]]
 
Knot[10, 113] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[14, 6, 15, 5], 
     X[20, 16, 1, 15], X[12, 7, 13, 8], X[8, 18, 9, 17], X[6, 19, 7, 20], 
     X[16, 12, 17, 11], X[18, 13, 19, 14], X[2, 10, 3, 9]]
 
Knot[10, 114] = Link[X[6, 2, 7, 1], X[8, 3, 9, 4], X[18, 13, 19, 14], 
     X[20, 11, 1, 12], X[12, 19, 13, 20], X[2, 16, 3, 15], X[4, 17, 5, 18], 
     X[10, 6, 11, 5], X[14, 7, 15, 8], X[16, 10, 17, 9]]
 
Knot[10, 115] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], X[20, 15, 1, 16], 
     X[16, 7, 17, 8], X[8, 19, 9, 20], X[18, 11, 19, 12], X[10, 4, 11, 3], 
     X[4, 10, 5, 9], X[12, 17, 13, 18], X[2, 14, 3, 13]]
 
Knot[10, 116] = Link[X[6, 2, 7, 1], X[16, 3, 17, 4], X[14, 7, 15, 8], 
     X[8, 15, 9, 16], X[10, 18, 11, 17], X[18, 6, 19, 5], X[20, 13, 1, 14], 
     X[12, 19, 13, 20], X[2, 10, 3, 9], X[4, 11, 5, 12]]
 
Knot[10, 117] = Link[X[1, 6, 2, 7], X[5, 16, 6, 17], X[13, 1, 14, 20], 
     X[7, 15, 8, 14], X[19, 9, 20, 8], X[3, 11, 4, 10], X[11, 5, 12, 4], 
     X[9, 19, 10, 18], X[17, 13, 18, 12], X[15, 2, 16, 3]]
 
Knot[10, 118] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], X[20, 13, 1, 14], 
     X[12, 19, 13, 20], X[14, 7, 15, 8], X[8, 3, 9, 4], X[2, 16, 3, 15], 
     X[10, 18, 11, 17], X[16, 10, 17, 9], X[4, 11, 5, 12]]
 
Knot[10, 119] = Link[X[1, 6, 2, 7], X[7, 18, 8, 19], X[3, 9, 4, 8], 
     X[17, 3, 18, 2], X[5, 15, 6, 14], X[9, 17, 10, 16], X[15, 11, 16, 10], 
     X[11, 5, 12, 4], X[13, 20, 14, 1], X[19, 12, 20, 13]]
 
Knot[10, 120] = Link[X[1, 6, 2, 7], X[5, 18, 6, 19], X[13, 20, 14, 1], 
     X[11, 16, 12, 17], X[3, 10, 4, 11], X[7, 12, 8, 13], X[9, 4, 10, 5], 
     X[15, 8, 16, 9], X[19, 14, 20, 15], X[17, 2, 18, 3]]
 
Knot[10, 121] = Link[X[1, 6, 2, 7], X[7, 20, 8, 1], X[9, 19, 10, 18], 
     X[3, 11, 4, 10], X[17, 5, 18, 4], X[5, 12, 6, 13], X[11, 16, 12, 17], 
     X[19, 14, 20, 15], X[13, 8, 14, 9], X[15, 2, 16, 3]]
 
Knot[10, 122] = Link[X[1, 6, 2, 7], X[7, 15, 8, 14], X[15, 2, 16, 3], 
     X[5, 12, 6, 13], X[9, 19, 10, 18], X[3, 11, 4, 10], X[17, 5, 18, 4], 
     X[19, 9, 20, 8], X[11, 16, 12, 17], X[13, 1, 14, 20]]
 
Knot[10, 123] = Link[X[8, 2, 9, 1], X[10, 3, 11, 4], X[12, 6, 13, 5], 
     X[4, 18, 5, 17], X[18, 11, 19, 12], X[2, 15, 3, 16], X[16, 10, 17, 9], 
     X[20, 14, 1, 13], X[14, 7, 15, 8], X[6, 19, 7, 20]]
 
Knot[10, 124] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[9, 17, 10, 16], 
     X[5, 15, 6, 14], X[15, 7, 16, 6], X[11, 19, 12, 18], X[13, 1, 14, 20], 
     X[17, 11, 18, 10], X[19, 13, 20, 12], X[2, 8, 3, 7]]
 
Knot[10, 125] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[20, 16, 1, 15], X[16, 10, 17, 9], X[18, 12, 19, 11], 
     X[10, 18, 11, 17], X[12, 20, 13, 19], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[10, 126] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[9, 16, 10, 17], X[11, 18, 12, 19], 
     X[17, 10, 18, 11], X[19, 12, 20, 13], X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[10, 127] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[14, 6, 15, 5], 
     X[15, 20, 16, 1], X[9, 16, 10, 17], X[11, 18, 12, 19], 
     X[17, 10, 18, 11], X[19, 12, 20, 13], X[6, 14, 7, 13], X[7, 2, 8, 3]]
 
Knot[10, 128] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[9, 17, 10, 16], 
     X[5, 15, 6, 14], X[15, 7, 16, 6], X[13, 1, 14, 20], X[19, 11, 20, 10], 
     X[11, 19, 12, 18], X[17, 13, 18, 12], X[2, 8, 3, 7]]
 
Knot[10, 129] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[5, 14, 6, 15], 
     X[20, 16, 1, 15], X[16, 10, 17, 9], X[10, 20, 11, 19], 
     X[18, 12, 19, 11], X[12, 18, 13, 17], X[13, 6, 14, 7], X[7, 2, 8, 3]]
 
Knot[10, 130] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[9, 16, 10, 17], X[19, 10, 20, 11], 
     X[11, 18, 12, 19], X[17, 12, 18, 13], X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[10, 131] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[14, 6, 15, 5], 
     X[15, 20, 16, 1], X[9, 16, 10, 17], X[19, 10, 20, 11], 
     X[11, 18, 12, 19], X[17, 12, 18, 13], X[6, 14, 7, 13], X[7, 2, 8, 3]]
 
Knot[10, 132] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[5, 12, 6, 13], 
     X[15, 18, 16, 19], X[9, 16, 10, 17], X[17, 10, 18, 11], 
     X[13, 20, 14, 1], X[19, 14, 20, 15], X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[10, 133] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[14, 9, 15, 10], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[18, 11, 19, 12], X[20, 15, 1, 16], 
     X[16, 19, 17, 20], X[10, 17, 11, 18], X[7, 2, 8, 3]]
 
Knot[10, 134] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[9, 15, 10, 14], 
     X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 19, 12, 18], X[15, 1, 16, 20], 
     X[19, 17, 20, 16], X[17, 11, 18, 10], X[2, 8, 3, 7]]
 
Knot[10, 135] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[9, 15, 10, 14], 
     X[12, 5, 13, 6], X[6, 13, 7, 14], X[11, 19, 12, 18], X[15, 1, 16, 20], 
     X[19, 17, 20, 16], X[17, 11, 18, 10], X[7, 2, 8, 3]]
 
Knot[10, 136] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[14, 8, 15, 7], X[18, 12, 19, 11], X[20, 15, 1, 16], 
     X[16, 19, 17, 20], X[12, 18, 13, 17], X[6, 14, 7, 13]]
 
Knot[10, 137] = Link[X[1, 4, 2, 5], X[5, 10, 6, 11], X[3, 9, 4, 8], 
     X[9, 3, 10, 2], X[16, 12, 17, 11], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[20, 18, 1, 17], X[18, 13, 19, 14], X[12, 19, 13, 20]]
 
Knot[10, 138] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[16, 12, 17, 11], X[7, 15, 8, 14], X[15, 7, 16, 6], 
     X[20, 18, 1, 17], X[18, 13, 19, 14], X[12, 19, 13, 20]]
 
Knot[10, 139] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[11, 19, 12, 18], 
     X[5, 15, 6, 14], X[7, 17, 8, 16], X[15, 7, 16, 6], X[17, 9, 18, 8], 
     X[13, 1, 14, 20], X[19, 13, 20, 12], X[2, 10, 3, 9]]
 
Knot[10, 140] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[11, 19, 12, 18], 
     X[14, 5, 15, 6], X[6, 17, 7, 18], X[16, 7, 17, 8], X[8, 15, 9, 16], 
     X[13, 1, 14, 20], X[19, 13, 20, 12], X[9, 2, 10, 3]]
 
Knot[10, 141] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[14, 6, 15, 5], 
     X[16, 8, 17, 7], X[6, 16, 7, 15], X[17, 20, 18, 1], X[11, 18, 12, 19], 
     X[19, 12, 20, 13], X[8, 14, 9, 13], X[9, 2, 10, 3]]
 
Knot[10, 142] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[11, 19, 12, 18], 
     X[5, 15, 6, 14], X[17, 7, 18, 6], X[7, 17, 8, 16], X[15, 9, 16, 8], 
     X[13, 1, 14, 20], X[19, 13, 20, 12], X[2, 10, 3, 9]]
 
Knot[10, 143] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[5, 14, 6, 15], 
     X[7, 16, 8, 17], X[15, 6, 16, 7], X[17, 20, 18, 1], X[11, 18, 12, 19], 
     X[19, 12, 20, 13], X[13, 8, 14, 9], X[2, 10, 3, 9]]
 
Knot[10, 144] = Link[X[1, 4, 2, 5], X[3, 10, 4, 11], X[18, 11, 19, 12], 
     X[5, 15, 6, 14], X[17, 7, 18, 6], X[7, 17, 8, 16], X[15, 9, 16, 8], 
     X[20, 13, 1, 14], X[12, 19, 13, 20], X[9, 2, 10, 3]]
 
Knot[10, 145] = Link[X[4, 2, 5, 1], X[5, 12, 6, 13], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[11, 16, 12, 17], X[17, 10, 18, 11], X[7, 18, 8, 19], 
     X[13, 20, 14, 1], X[19, 14, 20, 15], X[15, 6, 16, 7]]
 
Knot[10, 146] = Link[X[4, 2, 5, 1], X[5, 18, 6, 19], X[8, 3, 9, 4], 
     X[2, 9, 3, 10], X[11, 17, 12, 16], X[7, 12, 8, 13], X[15, 6, 16, 7], 
     X[17, 11, 18, 10], X[13, 1, 14, 20], X[19, 15, 20, 14]]
 
Knot[10, 147] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], X[5, 14, 6, 15], 
     X[15, 20, 16, 1], X[12, 7, 13, 8], X[8, 18, 9, 17], X[19, 7, 20, 6], 
     X[16, 12, 17, 11], X[18, 13, 19, 14], X[2, 10, 3, 9]]
 
Knot[10, 148] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[5, 12, 6, 13], 
     X[13, 18, 14, 19], X[9, 16, 10, 17], X[17, 10, 18, 11], 
     X[15, 20, 16, 1], X[19, 14, 20, 15], X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[10, 149] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[12, 6, 13, 5], 
     X[13, 18, 14, 19], X[9, 16, 10, 17], X[17, 10, 18, 11], 
     X[15, 20, 16, 1], X[19, 14, 20, 15], X[6, 12, 7, 11], X[7, 2, 8, 3]]
 
Knot[10, 150] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[5, 12, 6, 13], 
     X[9, 17, 10, 16], X[17, 1, 18, 20], X[13, 19, 14, 18], 
     X[19, 15, 20, 14], X[15, 11, 16, 10], X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[10, 151] = Link[X[1, 4, 2, 5], X[3, 8, 4, 9], X[12, 6, 13, 5], 
     X[9, 17, 10, 16], X[17, 1, 18, 20], X[13, 19, 14, 18], 
     X[19, 15, 20, 14], X[15, 11, 16, 10], X[6, 12, 7, 11], X[7, 2, 8, 3]]
 
Knot[10, 152] = Link[X[1, 6, 2, 7], X[3, 8, 4, 9], X[5, 12, 6, 13], 
     X[18, 13, 19, 14], X[16, 9, 17, 10], X[10, 17, 11, 18], 
     X[20, 15, 1, 16], X[14, 19, 15, 20], X[7, 2, 8, 3], X[11, 4, 12, 5]]
 
Knot[10, 153] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[12, 6, 13, 5], 
     X[13, 18, 14, 19], X[9, 16, 10, 17], X[17, 10, 18, 11], 
     X[15, 20, 16, 1], X[19, 14, 20, 15], X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[10, 154] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], X[12, 6, 13, 5], 
     X[9, 17, 10, 16], X[17, 1, 18, 20], X[13, 19, 14, 18], 
     X[19, 15, 20, 14], X[15, 11, 16, 10], X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[10, 155] = Link[X[1, 6, 2, 7], X[7, 16, 8, 17], X[3, 11, 4, 10], 
     X[15, 3, 16, 2], X[5, 15, 6, 14], X[11, 5, 12, 4], X[9, 18, 10, 19], 
     X[20, 14, 1, 13], X[17, 8, 18, 9], X[12, 20, 13, 19]]
 
Knot[10, 156] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], X[7, 14, 8, 15], 
     X[18, 9, 19, 10], X[6, 19, 7, 20], X[16, 5, 17, 6], X[10, 17, 11, 18], 
     X[13, 8, 14, 9], X[20, 15, 1, 16], X[2, 12, 3, 11]]
 
Knot[10, 157] = Link[X[1, 6, 2, 7], X[10, 4, 11, 3], X[16, 11, 17, 12], 
     X[7, 15, 8, 14], X[15, 9, 16, 8], X[13, 1, 14, 20], X[19, 13, 20, 12], 
     X[18, 6, 19, 5], X[2, 10, 3, 9], X[4, 18, 5, 17]]
 
Knot[10, 158] = Link[X[6, 2, 7, 1], X[3, 10, 4, 11], X[14, 8, 15, 7], 
     X[8, 14, 9, 13], X[9, 2, 10, 3], X[11, 18, 12, 19], X[5, 17, 6, 16], 
     X[17, 5, 18, 4], X[20, 16, 1, 15], X[19, 12, 20, 13]]
 
Knot[10, 159] = Link[X[1, 6, 2, 7], X[3, 9, 4, 8], X[18, 11, 19, 12], 
     X[20, 13, 1, 14], X[15, 2, 16, 3], X[17, 5, 18, 4], X[12, 19, 13, 20], 
     X[5, 10, 6, 11], X[7, 15, 8, 14], X[9, 16, 10, 17]]
 
Knot[10, 160] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], X[7, 14, 8, 15], 
     X[9, 19, 10, 18], X[19, 7, 20, 6], X[5, 17, 6, 16], X[17, 11, 18, 10], 
     X[13, 8, 14, 9], X[15, 1, 16, 20], X[2, 12, 3, 11]]
 
Knot[10, 161] = Link[X[1, 4, 2, 5], X[3, 12, 4, 13], X[7, 14, 8, 15], 
     X[18, 9, 19, 10], X[6, 19, 7, 20], X[16, 5, 17, 6], X[10, 17, 11, 18], 
     X[13, 8, 14, 9], X[20, 15, 1, 16], X[11, 2, 12, 3]]
 
Knot[10, 162] = Link[X[6, 2, 7, 1], X[16, 10, 17, 9], X[10, 3, 11, 4], 
     X[2, 15, 3, 16], X[14, 5, 15, 6], X[18, 8, 19, 7], X[4, 11, 5, 12], 
     X[8, 18, 9, 17], X[13, 20, 14, 1], X[19, 12, 20, 13]]
 
Knot[10, 163] = Link[X[6, 2, 7, 1], X[8, 3, 9, 4], X[13, 19, 14, 18], 
     X[11, 1, 12, 20], X[19, 13, 20, 12], X[2, 16, 3, 15], X[4, 17, 5, 18], 
     X[10, 6, 11, 5], X[14, 7, 15, 8], X[16, 10, 17, 9]]
 
Knot[10, 164] = Link[X[6, 2, 7, 1], X[14, 7, 15, 8], X[15, 2, 16, 3], 
     X[5, 12, 6, 13], X[9, 19, 10, 18], X[3, 11, 4, 10], X[17, 5, 18, 4], 
     X[19, 9, 20, 8], X[11, 16, 12, 17], X[20, 13, 1, 14]]
 
Knot[10, 165] = Link[X[1, 6, 2, 7], X[7, 18, 8, 19], X[3, 9, 4, 8], 
     X[17, 3, 18, 2], X[5, 15, 6, 14], X[9, 17, 10, 16], X[15, 11, 16, 10], 
     X[11, 5, 12, 4], X[20, 14, 1, 13], X[12, 20, 13, 19]]

Knot[Alternating, 11, 1] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 12, 17, 11], X[14, 7, 15, 8], 
     X[6, 15, 7, 16], X[20, 14, 21, 13], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 2] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[18, 12, 19, 11], 
     X[22, 20, 1, 19], X[20, 16, 21, 15], X[16, 22, 17, 21], 
     X[12, 18, 13, 17], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 3] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[20, 15, 21, 16], 
     X[18, 11, 19, 12], X[12, 19, 13, 20], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 4] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[20, 17, 21, 18], 
     X[18, 11, 19, 12], X[12, 19, 13, 20], X[22, 15, 1, 16], 
     X[16, 21, 17, 22], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 5] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 14, 17, 13], X[14, 7, 15, 8], 
     X[6, 15, 7, 16], X[20, 12, 21, 11], X[22, 17, 1, 18], X[18, 21, 19, 22], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 6] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 8, 17, 7], X[18, 12, 19, 11], 
     X[22, 20, 1, 19], X[20, 13, 21, 14], X[12, 21, 13, 22], 
     X[14, 18, 15, 17], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 7] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 8, 17, 7], X[22, 17, 1, 18], 
     X[18, 11, 19, 12], X[20, 13, 21, 14], X[12, 19, 13, 20], 
     X[14, 21, 15, 22], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 8] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 8, 17, 7], X[22, 17, 1, 18], 
     X[18, 11, 19, 12], X[12, 21, 13, 22], X[20, 13, 21, 14], 
     X[14, 19, 15, 20], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 9] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 12, 19, 11], X[16, 7, 17, 8], 
     X[6, 17, 7, 18], X[20, 14, 21, 13], X[22, 16, 1, 15], X[12, 20, 13, 19], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 10] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 12, 19, 11], X[16, 7, 17, 8], 
     X[6, 17, 7, 18], X[22, 16, 1, 15], X[12, 22, 13, 21], X[20, 14, 21, 13], 
     X[14, 20, 15, 19]]
 
Knot[Alternating, 11, 11] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 8, 17, 7], X[18, 14, 19, 13], 
     X[14, 18, 15, 17], X[22, 19, 1, 20], X[20, 11, 21, 12], 
     X[12, 21, 13, 22], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 12] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 16, 19, 15], X[16, 7, 17, 8], 
     X[6, 17, 7, 18], X[20, 12, 21, 11], X[22, 14, 1, 13], X[12, 22, 13, 21], 
     X[14, 20, 15, 19]]
 
Knot[Alternating, 11, 13] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 16, 19, 15], X[16, 7, 17, 8], 
     X[6, 17, 7, 18], X[22, 12, 1, 11], X[20, 14, 21, 13], X[14, 20, 15, 19], 
     X[12, 22, 13, 21]]
 
Knot[Alternating, 11, 14] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[12, 5, 13, 6], X[6, 13, 7, 14], X[18, 11, 19, 12], 
     X[22, 20, 1, 19], X[20, 16, 21, 15], X[16, 22, 17, 21], 
     X[10, 17, 11, 18], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 15] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[12, 5, 13, 6], X[6, 13, 7, 14], X[20, 15, 21, 16], 
     X[18, 12, 19, 11], X[10, 20, 11, 19], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 16] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[12, 5, 13, 6], X[6, 13, 7, 14], X[20, 17, 21, 18], 
     X[18, 12, 19, 11], X[10, 20, 11, 19], X[22, 15, 1, 16], 
     X[16, 21, 17, 22], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 17] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[12, 6, 13, 5], X[16, 9, 17, 10], X[20, 14, 21, 13], X[22, 17, 1, 18], 
     X[18, 21, 19, 22], X[14, 20, 15, 19], X[10, 15, 11, 16], 
     X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 18] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[12, 6, 13, 5], X[18, 16, 19, 15], X[16, 10, 17, 9], X[10, 18, 11, 17], 
     X[22, 19, 1, 20], X[20, 13, 21, 14], X[14, 21, 15, 22], X[6, 12, 7, 11], 
     X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 19] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[22, 17, 1, 18], X[12, 5, 13, 6], X[6, 13, 7, 14], X[18, 12, 19, 11], 
     X[14, 20, 15, 19], X[16, 9, 17, 10], X[20, 16, 21, 15], 
     X[10, 22, 11, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 20] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[12, 6, 13, 5], X[18, 9, 19, 10], X[20, 14, 21, 13], X[22, 16, 1, 15], 
     X[14, 22, 15, 21], X[16, 20, 17, 19], X[10, 17, 11, 18], 
     X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 21] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[12, 6, 13, 5], X[18, 9, 19, 10], X[22, 14, 1, 13], X[20, 16, 21, 15], 
     X[16, 20, 17, 19], X[14, 22, 15, 21], X[10, 17, 11, 18], 
     X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 22] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 11, 15, 12], X[12, 5, 13, 6], X[6, 13, 7, 14], X[20, 16, 21, 15], 
     X[18, 10, 19, 9], X[10, 20, 11, 19], X[22, 18, 1, 17], 
     X[16, 22, 17, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 23] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 11, 15, 12], X[12, 5, 13, 6], X[6, 13, 7, 14], X[20, 18, 21, 17], 
     X[18, 10, 19, 9], X[10, 20, 11, 19], X[22, 16, 1, 15], 
     X[16, 22, 17, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 24] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[12, 5, 13, 6], X[6, 13, 7, 14], X[22, 18, 1, 17], 
     X[18, 10, 19, 9], X[10, 22, 11, 21], X[20, 15, 21, 16], 
     X[14, 19, 15, 20], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 25] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[18, 10, 19, 9], X[12, 5, 13, 6], X[6, 13, 7, 14], X[14, 19, 15, 20], 
     X[20, 11, 21, 12], X[22, 18, 1, 17], X[16, 22, 17, 21], 
     X[10, 16, 11, 15], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 26] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[20, 9, 21, 10], X[12, 5, 13, 6], X[6, 13, 7, 14], X[18, 12, 19, 11], 
     X[14, 20, 15, 19], X[10, 16, 11, 15], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 27] = Link[X[4, 2, 5, 1], X[22, 14, 1, 13], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 7, 15, 8], X[20, 15, 21, 16], 
     X[12, 6, 13, 5], X[10, 17, 11, 18], X[18, 11, 19, 12], 
     X[16, 19, 17, 20], X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 28] = Link[X[4, 2, 5, 1], X[20, 14, 21, 13], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 7, 17, 8], X[22, 16, 1, 15], 
     X[10, 17, 11, 18], X[12, 6, 13, 5], X[18, 11, 19, 12], X[6, 19, 7, 20], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 29] = Link[X[4, 2, 5, 1], X[20, 16, 21, 15], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 7, 17, 8], X[22, 14, 1, 13], 
     X[14, 22, 15, 21], X[10, 17, 11, 18], X[12, 6, 13, 5], 
     X[18, 11, 19, 12], X[6, 19, 7, 20]]
 
Knot[Alternating, 11, 30] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 12, 17, 11], X[10, 18, 11, 17], 
     X[18, 8, 19, 7], X[22, 19, 1, 20], X[20, 13, 21, 14], X[14, 21, 15, 22], 
     X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 31] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[22, 16, 1, 15], X[16, 10, 17, 9], X[20, 18, 21, 17], 
     X[18, 11, 19, 12], X[10, 19, 11, 20], X[12, 22, 13, 21], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 32] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[22, 16, 1, 15], X[16, 10, 17, 9], X[10, 22, 11, 21], 
     X[18, 11, 19, 12], X[20, 17, 21, 18], X[12, 19, 13, 20], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 33] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 9, 17, 10], X[14, 5, 15, 6], X[6, 15, 7, 16], X[18, 11, 19, 12], 
     X[10, 17, 11, 18], X[22, 19, 1, 20], X[20, 14, 21, 13], 
     X[12, 22, 13, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 34] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 9, 17, 10], X[14, 5, 15, 6], X[6, 15, 7, 16], X[22, 17, 1, 18], 
     X[18, 12, 19, 11], X[10, 22, 11, 21], X[20, 14, 21, 13], 
     X[12, 20, 13, 19], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 35] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 9, 17, 10], X[14, 5, 15, 6], X[6, 15, 7, 16], X[22, 13, 1, 14], 
     X[10, 21, 11, 22], X[18, 12, 19, 11], X[20, 18, 21, 17], 
     X[12, 20, 13, 19], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 36] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[16, 9, 17, 10], X[20, 11, 21, 12], X[22, 17, 1, 18], 
     X[18, 21, 19, 22], X[10, 19, 11, 20], X[12, 15, 13, 16], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 37] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 9, 17, 10], X[14, 5, 15, 6], X[6, 15, 7, 16], X[22, 17, 1, 18], 
     X[18, 14, 19, 13], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 38] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[14, 5, 15, 6], X[6, 15, 7, 16], X[18, 9, 19, 10], 
     X[10, 17, 11, 18], X[22, 19, 1, 20], X[20, 14, 21, 13], 
     X[12, 22, 13, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 39] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[18, 9, 19, 10], X[20, 11, 21, 12], X[22, 16, 1, 15], 
     X[10, 19, 11, 20], X[16, 22, 17, 21], X[12, 17, 13, 18], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 40] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 13, 17, 14], X[14, 5, 15, 6], X[6, 15, 7, 16], X[22, 18, 1, 17], 
     X[18, 10, 19, 9], X[20, 12, 21, 11], X[10, 20, 11, 19], 
     X[12, 22, 13, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 41] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 13, 17, 14], X[14, 5, 15, 6], X[6, 15, 7, 16], X[22, 18, 1, 17], 
     X[18, 10, 19, 9], X[10, 22, 11, 21], X[20, 12, 21, 11], 
     X[12, 20, 13, 19], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 42] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[20, 9, 21, 10], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[16, 11, 17, 12], X[12, 15, 13, 16], X[10, 19, 11, 20], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 43] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[18, 16, 19, 15], X[16, 12, 17, 11], 
     X[12, 18, 13, 17], X[22, 20, 1, 19], X[20, 10, 21, 9], 
     X[10, 22, 11, 21], X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 44] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[14, 5, 15, 6], X[6, 15, 7, 16], X[22, 20, 1, 19], 
     X[20, 10, 21, 9], X[10, 22, 11, 21], X[18, 13, 19, 14], 
     X[12, 17, 13, 18], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 45] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[20, 9, 21, 10], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[18, 11, 19, 12], X[12, 17, 13, 18], X[10, 19, 11, 20], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 46] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 13, 17, 14], X[14, 5, 15, 6], X[6, 15, 7, 16], X[18, 11, 19, 12], 
     X[12, 17, 13, 18], X[22, 20, 1, 19], X[20, 10, 21, 9], 
     X[10, 22, 11, 21], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 47] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[20, 9, 21, 10], X[14, 5, 15, 6], X[6, 15, 7, 16], X[18, 14, 19, 13], 
     X[16, 20, 17, 19], X[12, 18, 13, 17], X[22, 11, 1, 12], 
     X[10, 21, 11, 22], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 48] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 11, 17, 12], X[14, 5, 15, 6], 
     X[6, 15, 7, 16], X[20, 13, 21, 14], X[22, 17, 1, 18], X[18, 21, 19, 22], 
     X[12, 19, 13, 20]]
 
Knot[Alternating, 11, 49] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 6, 15, 5], X[20, 16, 21, 15], 
     X[18, 12, 19, 11], X[12, 20, 13, 19], X[22, 18, 1, 17], 
     X[16, 22, 17, 21], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 50] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 6, 15, 5], X[20, 18, 21, 17], 
     X[18, 12, 19, 11], X[12, 20, 13, 19], X[22, 16, 1, 15], 
     X[16, 22, 17, 21], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 51] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 13, 17, 14], X[14, 5, 15, 6], 
     X[6, 15, 7, 16], X[20, 11, 21, 12], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[12, 19, 13, 20]]
 
Knot[Alternating, 11, 52] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[22, 13, 1, 14], X[14, 5, 15, 6], 
     X[6, 21, 7, 22], X[18, 12, 19, 11], X[20, 16, 21, 15], 
     X[16, 20, 17, 19], X[10, 18, 11, 17]]
 
Knot[Alternating, 11, 53] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 7, 17, 8], X[10, 17, 11, 18], 
     X[14, 6, 15, 5], X[18, 11, 19, 12], X[20, 13, 21, 14], 
     X[12, 19, 13, 20], X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 54] = Link[X[4, 2, 5, 1], X[18, 11, 19, 12], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 6, 15, 5], X[20, 13, 21, 14], 
     X[22, 16, 1, 15], X[16, 7, 17, 8], X[12, 17, 13, 18], X[10, 19, 11, 20], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 55] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 6, 17, 5], X[18, 9, 19, 10], X[20, 11, 21, 12], X[22, 13, 1, 14], 
     X[10, 19, 11, 20], X[12, 21, 13, 22], X[14, 17, 15, 18], 
     X[6, 16, 7, 15], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 56] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 6, 17, 5], X[18, 9, 19, 10], X[22, 13, 1, 14], X[10, 21, 11, 22], 
     X[20, 11, 21, 12], X[12, 19, 13, 20], X[14, 17, 15, 18], 
     X[6, 16, 7, 15], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 57] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 6, 17, 5], X[20, 9, 21, 10], X[22, 11, 1, 12], X[10, 21, 11, 22], 
     X[14, 19, 15, 20], X[18, 13, 19, 14], X[12, 17, 13, 18], 
     X[6, 16, 7, 15], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 58] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 6, 17, 5], X[20, 9, 21, 10], X[22, 11, 1, 12], X[10, 21, 11, 22], 
     X[18, 13, 19, 14], X[14, 17, 15, 18], X[12, 19, 13, 20], 
     X[6, 16, 7, 15], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 59] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 6, 17, 5], X[22, 9, 1, 10], X[20, 11, 21, 12], X[18, 13, 19, 14], 
     X[14, 17, 15, 18], X[12, 19, 13, 20], X[10, 21, 11, 22], 
     X[6, 16, 7, 15], X[2, 8, 3, 7]]
 
Knot[Alternating, 11, 60] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 12, 19, 11], X[20, 14, 21, 13], X[12, 20, 13, 19], 
     X[14, 22, 15, 21], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 61] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 12, 19, 11], X[12, 22, 13, 21], X[20, 14, 21, 13], 
     X[14, 20, 15, 19], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 62] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 11, 19, 12], X[16, 5, 17, 6], 
     X[6, 17, 7, 18], X[20, 13, 21, 14], X[22, 15, 1, 16], X[12, 19, 13, 20], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 63] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 11, 19, 12], X[16, 5, 17, 6], 
     X[6, 17, 7, 18], X[22, 15, 1, 16], X[12, 21, 13, 22], X[20, 13, 21, 14], 
     X[14, 19, 15, 20]]
 
Knot[Alternating, 11, 64] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 15, 19, 16], X[16, 5, 17, 6], 
     X[6, 17, 7, 18], X[20, 11, 21, 12], X[22, 13, 1, 14], X[12, 21, 13, 22], 
     X[14, 19, 15, 20]]
 
Knot[Alternating, 11, 65] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[18, 15, 19, 16], X[16, 5, 17, 6], 
     X[6, 17, 7, 18], X[22, 11, 1, 12], X[20, 13, 21, 14], X[14, 19, 15, 20], 
     X[12, 21, 13, 22]]
 
Knot[Alternating, 11, 66] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[20, 13, 21, 14], X[16, 5, 17, 6], 
     X[6, 19, 7, 20], X[22, 15, 1, 16], X[14, 21, 15, 22], X[18, 12, 19, 11], 
     X[10, 18, 11, 17]]
 
Knot[Alternating, 11, 67] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[20, 15, 21, 16], X[16, 5, 17, 6], 
     X[6, 19, 7, 20], X[22, 13, 1, 14], X[14, 21, 15, 22], X[18, 12, 19, 11], 
     X[10, 18, 11, 17]]
 
Knot[Alternating, 11, 68] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[6, 21, 7, 22], X[18, 12, 19, 11], X[20, 14, 21, 13], 
     X[10, 18, 11, 17], X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 69] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[6, 21, 7, 22], X[20, 14, 21, 13], X[10, 20, 11, 19], 
     X[18, 12, 19, 11], X[12, 18, 13, 17]]
 
Knot[Alternating, 11, 70] = Link[X[4, 2, 5, 1], X[18, 6, 19, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 11, 17, 12], X[12, 8, 13, 7], 
     X[6, 16, 7, 15], X[10, 17, 11, 18], X[22, 20, 1, 19], X[20, 14, 21, 13], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 71] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[12, 5, 13, 6], X[6, 18, 7, 17], X[14, 8, 15, 7], 
     X[18, 13, 19, 14], X[8, 19, 9, 20], X[16, 22, 17, 21], 
     X[20, 16, 21, 15], X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 72] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[12, 5, 13, 6], X[18, 14, 19, 13], X[14, 8, 15, 7], 
     X[6, 19, 7, 20], X[16, 21, 17, 22], X[20, 15, 21, 16], X[8, 18, 9, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 73] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 7, 15, 8], X[22, 17, 1, 18], 
     X[6, 20, 7, 19], X[8, 21, 9, 22], X[16, 10, 17, 9], X[18, 13, 19, 14], 
     X[20, 16, 21, 15]]
 
Knot[Alternating, 11, 74] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 8, 15, 7], X[6, 14, 7, 13], 
     X[20, 16, 21, 15], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 18, 1, 17], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 75] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 8, 15, 7], X[6, 14, 7, 13], 
     X[20, 18, 21, 17], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 16, 1, 15], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 76] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 14, 21, 13], X[14, 7, 15, 8], 
     X[6, 19, 7, 20], X[18, 9, 19, 10], X[8, 15, 9, 16], X[22, 18, 1, 17], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 77] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 14, 1, 13], X[14, 7, 15, 8], 
     X[6, 21, 7, 22], X[18, 9, 19, 10], X[20, 15, 21, 16], X[16, 19, 17, 20], 
     X[8, 17, 9, 18]]
 
Knot[Alternating, 11, 78] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 10, 21, 9], X[22, 18, 1, 17], 
     X[18, 22, 19, 21], X[16, 14, 17, 13], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 79] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 10, 21, 9], X[22, 17, 1, 18], 
     X[18, 13, 19, 14], X[14, 7, 15, 8], X[8, 15, 9, 16], X[16, 21, 17, 22], 
     X[6, 20, 7, 19]]
 
Knot[Alternating, 11, 80] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 10, 1, 9], X[6, 17, 7, 18], 
     X[14, 7, 15, 8], X[18, 14, 19, 13], X[8, 20, 9, 19], X[16, 21, 17, 22], 
     X[20, 15, 21, 16]]
 
Knot[Alternating, 11, 81] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 10, 1, 9], X[18, 13, 19, 14], 
     X[14, 7, 15, 8], X[6, 20, 7, 19], X[16, 22, 17, 21], X[20, 16, 21, 15], 
     X[8, 17, 9, 18]]
 
Knot[Alternating, 11, 82] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[12, 5, 13, 6], X[18, 13, 19, 14], X[16, 8, 17, 7], 
     X[6, 18, 7, 17], X[20, 15, 21, 16], X[14, 19, 15, 20], X[8, 21, 9, 22], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 83] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[12, 5, 13, 6], X[6, 21, 7, 22], X[16, 8, 17, 7], 
     X[18, 14, 19, 13], X[20, 16, 21, 15], X[14, 20, 15, 19], 
     X[8, 18, 9, 17], X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 84] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[12, 5, 13, 6], X[18, 15, 19, 16], X[16, 8, 17, 7], 
     X[6, 18, 7, 17], X[20, 13, 21, 14], X[14, 19, 15, 20], X[8, 21, 9, 22], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 85] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[12, 5, 13, 6], X[6, 21, 7, 22], X[16, 8, 17, 7], 
     X[20, 14, 21, 13], X[18, 16, 19, 15], X[14, 20, 15, 19], 
     X[8, 18, 9, 17], X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 86] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 8, 17, 7], X[22, 19, 1, 20], 
     X[20, 13, 21, 14], X[14, 21, 15, 22], X[18, 10, 19, 9], X[6, 16, 7, 15], 
     X[8, 18, 9, 17]]
 
Knot[Alternating, 11, 87] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[18, 10, 19, 9], X[22, 19, 1, 20], 
     X[20, 13, 21, 14], X[14, 21, 15, 22], X[6, 18, 7, 17], X[16, 8, 17, 7], 
     X[8, 16, 9, 15]]
 
Knot[Alternating, 11, 88] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 14, 21, 13], X[16, 7, 17, 8], 
     X[6, 19, 7, 20], X[18, 9, 19, 10], X[8, 17, 9, 18], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 89] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 8, 17, 7], X[22, 14, 1, 13], 
     X[14, 22, 15, 21], X[6, 16, 7, 15], X[20, 18, 21, 17], X[18, 9, 19, 10], 
     X[8, 19, 9, 20]]
 
Knot[Alternating, 11, 90] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 16, 21, 15], X[16, 7, 17, 8], 
     X[6, 19, 7, 20], X[18, 9, 19, 10], X[22, 14, 1, 13], X[8, 17, 9, 18], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 91] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 10, 21, 9], X[22, 14, 1, 13], 
     X[14, 22, 15, 21], X[6, 20, 7, 19], X[16, 7, 17, 8], X[18, 15, 19, 16], 
     X[8, 17, 9, 18]]
 
Knot[Alternating, 11, 92] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 10, 1, 9], X[6, 22, 7, 21], 
     X[16, 7, 17, 8], X[18, 13, 19, 14], X[20, 15, 21, 16], 
     X[14, 19, 15, 20], X[8, 17, 9, 18]]
 
Knot[Alternating, 11, 93] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 10, 1, 9], X[6, 22, 7, 21], 
     X[16, 7, 17, 8], X[20, 13, 21, 14], X[18, 15, 19, 16], 
     X[14, 19, 15, 20], X[8, 17, 9, 18]]
 
Knot[Alternating, 11, 94] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[12, 6, 13, 5], X[18, 8, 19, 7], X[20, 14, 21, 13], X[22, 16, 1, 15], 
     X[14, 22, 15, 21], X[16, 20, 17, 19], X[6, 18, 7, 17], X[8, 12, 9, 11], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 95] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[12, 6, 13, 5], X[18, 8, 19, 7], X[22, 14, 1, 13], X[20, 16, 21, 15], 
     X[16, 20, 17, 19], X[14, 22, 15, 21], X[6, 18, 7, 17], X[8, 12, 9, 11], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 96] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 14, 1, 13], X[14, 9, 15, 10], 
     X[18, 7, 19, 8], X[20, 18, 21, 17], X[16, 22, 17, 21], X[8, 15, 9, 16], 
     X[6, 19, 7, 20]]
 
Knot[Alternating, 11, 97] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 14, 21, 13], X[16, 9, 17, 10], 
     X[18, 7, 19, 8], X[8, 17, 9, 18], X[6, 19, 7, 20], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 98] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 16, 21, 15], X[16, 9, 17, 10], 
     X[18, 7, 19, 8], X[8, 17, 9, 18], X[6, 19, 7, 20], X[22, 14, 1, 13], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 99] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 8, 21, 7], X[22, 17, 1, 18], 
     X[18, 13, 19, 14], X[14, 21, 15, 22], X[16, 10, 17, 9], X[8, 16, 9, 15], 
     X[6, 20, 7, 19]]
 
Knot[Alternating, 11, 100] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 8, 21, 7], X[22, 14, 1, 13], 
     X[18, 22, 19, 21], X[16, 10, 17, 9], X[14, 18, 15, 17], X[8, 16, 9, 15], 
     X[6, 20, 7, 19]]
 
Knot[Alternating, 11, 101] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 11, 21, 12], X[12, 7, 13, 8], X[8, 19, 9, 20], X[18, 14, 19, 13], 
     X[14, 6, 15, 5], X[6, 18, 7, 17], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 102] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[6, 14, 7, 13], 
     X[20, 16, 21, 15], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 18, 1, 17], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 103] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[6, 14, 7, 13], 
     X[20, 18, 21, 17], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 16, 1, 15], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 104] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 13, 17, 14], X[14, 5, 15, 6], 
     X[6, 15, 7, 16], X[20, 10, 21, 9], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 105] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 6, 15, 5], X[16, 8, 17, 7], X[20, 11, 21, 12], X[22, 18, 1, 17], 
     X[18, 22, 19, 21], X[6, 16, 7, 15], X[12, 19, 13, 20], X[8, 14, 9, 13], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 106] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 13, 19, 14], X[14, 5, 15, 6], X[16, 7, 17, 8], X[6, 15, 7, 16], 
     X[8, 17, 9, 18], X[22, 20, 1, 19], X[20, 12, 21, 11], X[12, 22, 13, 21], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 107] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 13, 19, 14], X[14, 5, 15, 6], X[6, 17, 7, 18], X[16, 7, 17, 8], 
     X[8, 15, 9, 16], X[22, 20, 1, 19], X[20, 12, 21, 11], X[12, 22, 13, 21], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 108] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 11, 21, 12], X[14, 5, 15, 6], X[18, 15, 19, 16], X[16, 8, 17, 7], 
     X[6, 18, 7, 17], X[8, 19, 9, 20], X[22, 13, 1, 14], X[12, 21, 13, 22], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 109] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 11, 21, 12], X[14, 5, 15, 6], X[6, 19, 7, 20], X[16, 8, 17, 7], 
     X[18, 16, 19, 15], X[8, 18, 9, 17], X[22, 13, 1, 14], X[12, 21, 13, 22], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 110] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 13, 21, 14], X[14, 5, 15, 6], X[18, 15, 19, 16], X[16, 8, 17, 7], 
     X[6, 18, 7, 17], X[8, 19, 9, 20], X[22, 11, 1, 12], X[12, 21, 13, 22], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 111] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 13, 21, 14], X[14, 5, 15, 6], X[6, 19, 7, 20], X[16, 8, 17, 7], 
     X[18, 16, 19, 15], X[8, 18, 9, 17], X[22, 11, 1, 12], X[12, 21, 13, 22], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 112] = Link[X[4, 2, 5, 1], X[22, 18, 1, 17], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[18, 9, 19, 10], X[12, 19, 13, 20], 
     X[14, 6, 15, 5], X[16, 8, 17, 7], X[6, 16, 7, 15], X[20, 13, 21, 14], 
     X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 113] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 7, 17, 8], X[18, 9, 19, 10], 
     X[8, 17, 9, 18], X[12, 19, 13, 20], X[14, 6, 15, 5], X[20, 13, 21, 14], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 114] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 6, 15, 5], X[22, 16, 1, 15], X[16, 12, 17, 11], X[12, 22, 13, 21], 
     X[6, 14, 7, 13], X[20, 17, 21, 18], X[18, 7, 19, 8], X[8, 19, 9, 20], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 115] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 11, 21, 12], X[18, 7, 19, 8], X[14, 6, 15, 5], X[12, 17, 13, 18], 
     X[6, 14, 7, 13], X[8, 19, 9, 20], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 116] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 6, 15, 5], X[18, 8, 19, 7], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[20, 11, 21, 12], X[6, 18, 7, 17], X[12, 19, 13, 20], X[8, 14, 9, 13], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 117] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 6, 15, 5], X[18, 8, 19, 7], X[20, 16, 21, 15], X[16, 20, 17, 19], 
     X[22, 11, 1, 12], X[6, 18, 7, 17], X[12, 21, 13, 22], X[8, 14, 9, 13], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 118] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[20, 16, 21, 15], 
     X[18, 7, 19, 8], X[6, 19, 7, 20], X[22, 18, 1, 17], X[16, 22, 17, 21], 
     X[8, 14, 9, 13]]
 
Knot[Alternating, 11, 119] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[20, 18, 21, 17], 
     X[18, 7, 19, 8], X[6, 19, 7, 20], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[8, 14, 9, 13]]
 
Knot[Alternating, 11, 120] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 13, 1, 14], X[14, 5, 15, 6], 
     X[18, 7, 19, 8], X[20, 17, 21, 18], X[16, 21, 17, 22], X[6, 15, 7, 16], 
     X[8, 19, 9, 20]]
 
Knot[Alternating, 11, 121] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 13, 1, 14], X[14, 5, 15, 6], 
     X[20, 18, 21, 17], X[8, 15, 9, 16], X[6, 19, 7, 20], X[18, 7, 19, 8], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 122] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 9, 17, 10], X[18, 7, 19, 8], 
     X[8, 17, 9, 18], X[12, 19, 13, 20], X[14, 6, 15, 5], X[20, 13, 21, 14], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 123] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 8, 21, 7], X[18, 14, 19, 13], X[14, 6, 15, 5], X[6, 18, 7, 17], 
     X[12, 20, 13, 19], X[8, 12, 9, 11], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 124] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 6, 15, 5], X[22, 16, 1, 15], X[16, 12, 17, 11], X[20, 8, 21, 7], 
     X[18, 22, 19, 21], X[12, 18, 13, 17], X[6, 20, 7, 19], X[8, 14, 9, 13], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 125] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 11, 17, 12], X[14, 5, 15, 6], X[8, 15, 9, 16], X[20, 8, 21, 7], 
     X[12, 22, 13, 21], X[18, 14, 19, 13], X[6, 20, 7, 19], X[22, 17, 1, 18], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 126] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 11, 17, 12], X[8, 15, 9, 16], X[6, 20, 7, 19], X[14, 5, 15, 6], 
     X[20, 8, 21, 7], X[18, 22, 19, 21], X[22, 13, 1, 14], X[12, 17, 13, 18], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 127] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[22, 11, 1, 12], X[14, 5, 15, 6], X[6, 20, 7, 19], X[20, 8, 21, 7], 
     X[8, 15, 9, 16], X[16, 22, 17, 21], X[18, 14, 19, 13], 
     X[12, 18, 13, 17], X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 128] = Link[X[4, 2, 5, 1], X[14, 5, 15, 6], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[12, 16, 13, 15], X[16, 10, 17, 9], 
     X[20, 8, 21, 7], X[22, 17, 1, 18], X[18, 21, 19, 22], X[8, 20, 9, 19], 
     X[6, 13, 7, 14]]
 
Knot[Alternating, 11, 129] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 9, 17, 10], X[12, 17, 13, 18], 
     X[14, 6, 15, 5], X[18, 13, 19, 14], X[8, 21, 9, 22], X[20, 7, 21, 8], 
     X[6, 19, 7, 20]]
 
Knot[Alternating, 11, 130] = Link[X[4, 2, 5, 1], X[20, 7, 21, 8], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[16, 9, 17, 10], 
     X[22, 16, 1, 15], X[12, 17, 13, 18], X[18, 13, 19, 14], X[8, 19, 9, 20], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 131] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 13, 21, 14], X[16, 21, 17, 22], 
     X[18, 9, 19, 10], X[8, 17, 9, 18], X[12, 19, 13, 20], X[22, 8, 1, 7], 
     X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 132] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[6, 16, 7, 15], 
     X[20, 14, 21, 13], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 18, 1, 17], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 133] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 6, 17, 5], X[20, 11, 21, 12], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[12, 19, 13, 20], X[14, 8, 15, 7], X[8, 14, 9, 13], X[6, 16, 7, 15], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 134] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 8, 15, 7], X[22, 20, 1, 19], X[20, 12, 21, 11], X[12, 22, 13, 21], 
     X[8, 14, 9, 13], X[18, 15, 19, 16], X[16, 5, 17, 6], X[6, 17, 7, 18], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 135] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[14, 7, 15, 8], X[8, 20, 9, 19], X[6, 21, 7, 22], X[18, 14, 19, 13], 
     X[20, 15, 21, 16]]
 
Knot[Alternating, 11, 136] = Link[X[4, 2, 5, 1], X[14, 7, 15, 8], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[18, 9, 19, 10], 
     X[20, 15, 21, 16], X[8, 13, 9, 14], X[22, 18, 1, 17], X[12, 19, 13, 20], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 137] = Link[X[4, 2, 5, 1], X[22, 18, 1, 17], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[18, 9, 19, 10], X[12, 19, 13, 20], 
     X[16, 6, 17, 5], X[14, 8, 15, 7], X[20, 13, 21, 14], X[6, 16, 7, 15], 
     X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 138] = Link[X[4, 2, 5, 1], X[16, 5, 17, 6], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[12, 18, 13, 17], X[18, 10, 19, 9], 
     X[20, 14, 21, 13], X[6, 21, 7, 22], X[14, 8, 15, 7], X[8, 20, 9, 19], 
     X[22, 15, 1, 16]]
 
Knot[Alternating, 11, 139] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 6, 17, 5], X[18, 8, 19, 7], X[20, 11, 21, 12], X[22, 13, 1, 14], 
     X[12, 21, 13, 22], X[6, 18, 7, 17], X[14, 19, 15, 20], X[8, 16, 9, 15], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 140] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 6, 17, 5], X[18, 8, 19, 7], X[22, 11, 1, 12], X[20, 13, 21, 14], 
     X[6, 18, 7, 17], X[14, 19, 15, 20], X[12, 21, 13, 22], X[8, 16, 9, 15], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 141] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 7, 19, 8], X[6, 21, 7, 22], X[8, 14, 9, 13], X[20, 15, 21, 16], 
     X[14, 19, 15, 20]]
 
Knot[Alternating, 11, 142] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 13, 21, 14], X[16, 5, 17, 6], 
     X[18, 7, 19, 8], X[6, 17, 7, 18], X[8, 19, 9, 20], X[22, 15, 1, 16], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 143] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 13, 21, 14], X[16, 5, 17, 6], 
     X[6, 19, 7, 20], X[18, 7, 19, 8], X[8, 17, 9, 18], X[22, 15, 1, 16], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 144] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 15, 21, 16], X[16, 5, 17, 6], 
     X[18, 7, 19, 8], X[6, 17, 7, 18], X[8, 19, 9, 20], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 145] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 15, 21, 16], X[16, 5, 17, 6], 
     X[6, 19, 7, 20], X[18, 7, 19, 8], X[8, 17, 9, 18], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 146] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[18, 7, 19, 8], X[6, 17, 7, 18], X[8, 21, 9, 22], X[20, 14, 21, 13], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 147] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 6, 17, 5], X[20, 8, 21, 7], X[18, 13, 19, 14], X[12, 17, 13, 18], 
     X[22, 11, 1, 12], X[6, 20, 7, 19], X[14, 21, 15, 22], X[8, 16, 9, 15], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 148] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 14, 19, 13], X[14, 22, 15, 21], X[20, 8, 21, 7], X[6, 16, 7, 15], 
     X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 149] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 14, 19, 13], X[20, 7, 21, 8], X[14, 20, 15, 19], X[6, 21, 7, 22], 
     X[8, 16, 9, 15]]
 
Knot[Alternating, 11, 150] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[18, 13, 19, 14], X[8, 17, 9, 18], 
     X[6, 21, 7, 22], X[16, 5, 17, 6], X[20, 7, 21, 8], X[22, 15, 1, 16], 
     X[14, 19, 15, 20]]
 
Knot[Alternating, 11, 151] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[20, 7, 21, 8], X[6, 19, 7, 20], X[8, 21, 9, 22], X[18, 14, 19, 13], 
     X[12, 18, 13, 17]]
 
Knot[Alternating, 11, 152] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[6, 21, 7, 22], X[20, 7, 21, 8], X[8, 19, 9, 20], X[18, 14, 19, 13], 
     X[12, 18, 13, 17]]
 
Knot[Alternating, 11, 153] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 6, 19, 5], X[20, 13, 21, 14], X[22, 15, 1, 16], X[14, 21, 15, 22], 
     X[16, 19, 17, 20], X[12, 8, 13, 7], X[8, 12, 9, 11], X[6, 18, 7, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 154] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 6, 19, 5], X[22, 13, 1, 14], X[20, 15, 21, 16], X[16, 19, 17, 20], 
     X[14, 21, 15, 22], X[12, 8, 13, 7], X[8, 12, 9, 11], X[6, 18, 7, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 155] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 11, 17, 12], X[12, 7, 13, 8], X[8, 15, 9, 16], X[20, 13, 21, 14], 
     X[6, 21, 7, 22], X[18, 5, 19, 6], X[14, 19, 15, 20], X[22, 17, 1, 18], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 156] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 15, 21, 16], X[18, 5, 19, 6], 
     X[6, 19, 7, 20], X[22, 17, 1, 18], X[16, 21, 17, 22], X[14, 10, 15, 9], 
     X[8, 14, 9, 13]]
 
Knot[Alternating, 11, 157] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 13, 21, 14], X[18, 5, 19, 6], 
     X[6, 19, 7, 20], X[22, 17, 1, 18], X[14, 21, 15, 22], X[16, 10, 17, 9], 
     X[8, 16, 9, 15]]
 
Knot[Alternating, 11, 158] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 11, 17, 12], X[18, 5, 19, 6], X[14, 7, 15, 8], X[8, 15, 9, 16], 
     X[6, 19, 7, 20], X[12, 22, 13, 21], X[20, 14, 21, 13], X[22, 17, 1, 18], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 159] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 6, 19, 5], X[22, 11, 1, 12], X[20, 15, 21, 16], X[16, 19, 17, 20], 
     X[12, 21, 13, 22], X[14, 8, 15, 7], X[8, 14, 9, 13], X[6, 18, 7, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 160] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 7, 15, 8], X[22, 11, 1, 12], X[16, 22, 17, 21], X[20, 14, 21, 13], 
     X[18, 5, 19, 6], X[6, 19, 7, 20], X[8, 15, 9, 16], X[12, 18, 13, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 161] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 8, 15, 7], X[8, 14, 9, 13], 
     X[20, 15, 21, 16], X[18, 5, 19, 6], X[6, 19, 7, 20], X[22, 17, 1, 18], 
     X[16, 21, 17, 22]]
 
Knot[Alternating, 11, 162] = Link[X[4, 2, 5, 1], X[16, 10, 17, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 17, 1, 18], X[18, 5, 19, 6], 
     X[14, 7, 15, 8], X[6, 13, 7, 14], X[8, 21, 9, 22], X[20, 16, 21, 15], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 163] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 17, 1, 18], X[18, 5, 19, 6], 
     X[6, 21, 7, 22], X[16, 10, 17, 9], X[20, 14, 21, 13], X[8, 16, 9, 15], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 164] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 9, 17, 10], X[12, 17, 13, 18], 
     X[14, 8, 15, 7], X[18, 6, 19, 5], X[6, 20, 7, 19], X[20, 13, 21, 14], 
     X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 165] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 6, 19, 5], X[20, 11, 21, 12], X[22, 13, 1, 14], X[12, 21, 13, 22], 
     X[14, 19, 15, 20], X[16, 8, 17, 7], X[8, 16, 9, 15], X[6, 18, 7, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 166] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[18, 6, 19, 5], X[22, 11, 1, 12], X[20, 13, 21, 14], X[14, 19, 15, 20], 
     X[12, 21, 13, 22], X[16, 8, 17, 7], X[8, 16, 9, 15], X[6, 18, 7, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 167] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[8, 14, 9, 13], X[22, 17, 1, 18], 
     X[18, 5, 19, 6], X[14, 20, 15, 19], X[16, 8, 17, 7], X[20, 16, 21, 15], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 168] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 8, 17, 7], X[8, 16, 9, 15], 
     X[22, 17, 1, 18], X[18, 5, 19, 6], X[6, 21, 7, 22], X[20, 14, 21, 13], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 169] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 15, 1, 16], X[18, 5, 19, 6], 
     X[8, 21, 9, 22], X[16, 7, 17, 8], X[6, 17, 7, 18], X[20, 14, 21, 13], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 170] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 11, 17, 12], X[18, 5, 19, 6], X[8, 15, 9, 16], X[14, 19, 15, 20], 
     X[20, 8, 21, 7], X[6, 14, 7, 13], X[12, 22, 13, 21], X[22, 17, 1, 18], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 171] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 8, 21, 7], X[18, 5, 19, 6], X[14, 19, 15, 20], X[22, 11, 1, 12], 
     X[6, 14, 7, 13], X[16, 22, 17, 21], X[8, 15, 9, 16], X[12, 18, 13, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 172] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 8, 1, 7], X[18, 5, 19, 6], 
     X[16, 22, 17, 21], X[6, 17, 7, 18], X[8, 16, 9, 15], X[20, 14, 21, 13], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 173] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 6, 21, 5], X[22, 15, 1, 16], X[16, 21, 17, 22], X[14, 8, 15, 7], 
     X[18, 13, 19, 14], X[12, 19, 13, 20], X[8, 12, 9, 11], X[6, 18, 7, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 174] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[16, 7, 17, 8], X[6, 15, 7, 16], 
     X[20, 17, 21, 18], X[18, 10, 19, 9], X[8, 20, 9, 19], X[10, 21, 11, 22], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 175] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[16, 7, 17, 8], X[6, 15, 7, 16], 
     X[8, 21, 9, 22], X[18, 10, 19, 9], X[20, 18, 21, 17], X[10, 20, 11, 19], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 176] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[20, 15, 21, 16], X[16, 8, 17, 7], 
     X[6, 20, 7, 19], X[18, 10, 19, 9], X[8, 18, 9, 17], X[10, 21, 11, 22], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 177] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[6, 21, 7, 22], X[16, 8, 17, 7], 
     X[20, 16, 21, 15], X[18, 10, 19, 9], X[8, 18, 9, 17], X[10, 20, 11, 19], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 178] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[6, 21, 7, 22], X[16, 8, 17, 7], 
     X[20, 16, 21, 15], X[8, 20, 9, 19], X[18, 10, 19, 9], X[10, 18, 11, 17], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 179] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 8, 17, 7], X[18, 10, 19, 9], 
     X[6, 16, 7, 15], X[8, 18, 9, 17], X[22, 20, 1, 19], X[20, 11, 21, 12], 
     X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 180] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 8, 17, 7], X[6, 16, 7, 15], 
     X[22, 18, 1, 17], X[18, 9, 19, 10], X[8, 21, 9, 22], X[20, 11, 21, 12], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 181] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[18, 10, 19, 9], X[6, 18, 7, 17], 
     X[16, 8, 17, 7], X[8, 16, 9, 15], X[22, 20, 1, 19], X[20, 11, 21, 12], 
     X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 182] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 16, 1, 15], X[16, 7, 17, 8], 
     X[6, 21, 7, 22], X[18, 9, 19, 10], X[20, 11, 21, 12], X[8, 17, 9, 18], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 183] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 16, 1, 15], X[16, 7, 17, 8], 
     X[6, 21, 7, 22], X[20, 11, 21, 12], X[8, 19, 9, 20], X[18, 9, 19, 10], 
     X[10, 17, 11, 18]]
 
Knot[Alternating, 11, 184] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 12, 1, 11], X[6, 22, 7, 21], 
     X[16, 7, 17, 8], X[20, 15, 21, 16], X[18, 9, 19, 10], X[8, 17, 9, 18], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 185] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 12, 1, 11], X[6, 22, 7, 21], 
     X[16, 7, 17, 8], X[20, 15, 21, 16], X[8, 19, 9, 20], X[18, 9, 19, 10], 
     X[10, 17, 11, 18]]
 
Knot[Alternating, 11, 186] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[14, 6, 15, 5], X[16, 8, 17, 7], X[20, 10, 21, 9], X[22, 18, 1, 17], 
     X[18, 22, 19, 21], X[6, 16, 7, 15], X[8, 20, 9, 19], X[10, 14, 11, 13], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 187] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[20, 10, 21, 9], X[18, 21, 19, 22], 
     X[6, 17, 7, 18], X[16, 7, 17, 8], X[8, 15, 9, 16], X[10, 20, 11, 19], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 188] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 8, 17, 7], X[6, 16, 7, 15], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[20, 9, 21, 10], 
     X[10, 19, 11, 20], X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 189] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 10, 1, 9], X[18, 11, 19, 12], 
     X[6, 19, 7, 20], X[16, 7, 17, 8], X[10, 17, 11, 18], X[20, 16, 21, 15], 
     X[8, 22, 9, 21]]
 
Knot[Alternating, 11, 190] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[14, 5, 15, 6], X[20, 15, 21, 16], X[16, 10, 17, 9], 
     X[18, 8, 19, 7], X[8, 18, 9, 17], X[6, 20, 7, 19], X[10, 21, 11, 22], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 191] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[14, 6, 15, 5], X[18, 8, 19, 7], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[20, 10, 21, 9], X[6, 18, 7, 17], X[8, 20, 9, 19], X[10, 14, 11, 13], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 192] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[14, 6, 15, 5], X[20, 10, 21, 9], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[6, 20, 7, 19], X[18, 8, 19, 7], X[8, 18, 9, 17], X[10, 14, 11, 13], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 193] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 16, 1, 15], X[16, 11, 17, 12], 
     X[18, 7, 19, 8], X[20, 9, 21, 10], X[8, 19, 9, 20], X[10, 17, 11, 18], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 194] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 16, 1, 15], X[16, 9, 17, 10], 
     X[8, 21, 9, 22], X[20, 7, 21, 8], X[6, 19, 7, 20], X[18, 11, 19, 12], 
     X[10, 17, 11, 18]]
 
Knot[Alternating, 11, 195] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 16, 1, 15], X[16, 11, 17, 12], 
     X[20, 7, 21, 8], X[18, 9, 19, 10], X[10, 17, 11, 18], X[8, 19, 9, 20], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 196] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 10, 1, 9], X[18, 11, 19, 12], 
     X[10, 17, 11, 18], X[6, 19, 7, 20], X[20, 7, 21, 8], X[8, 16, 9, 15], 
     X[16, 21, 17, 22]]
 
Knot[Alternating, 11, 197] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[14, 8, 15, 7], X[18, 10, 19, 9], X[20, 18, 21, 17], X[6, 21, 7, 22], 
     X[16, 5, 17, 6], X[10, 20, 11, 19], X[8, 14, 9, 13], X[22, 15, 1, 16], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 198] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 13, 1, 14], X[16, 5, 17, 6], X[8, 21, 9, 22], X[18, 10, 19, 9], 
     X[20, 18, 21, 17], X[10, 20, 11, 19], X[14, 7, 15, 8], X[6, 15, 7, 16], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 199] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[6, 16, 7, 15], 
     X[22, 18, 1, 17], X[18, 9, 19, 10], X[8, 21, 9, 22], X[20, 11, 21, 12], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 200] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[16, 6, 17, 5], X[20, 10, 21, 9], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[8, 20, 9, 19], X[14, 8, 15, 7], X[10, 14, 11, 13], X[6, 16, 7, 15], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 201] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[6, 16, 7, 15], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[20, 9, 21, 10], 
     X[10, 19, 11, 20], X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 202] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[18, 8, 19, 7], 
     X[6, 18, 7, 17], X[8, 16, 9, 15], X[22, 20, 1, 19], X[20, 11, 21, 12], 
     X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 203] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[16, 6, 17, 5], X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 13, 1, 14], 
     X[6, 18, 7, 17], X[8, 20, 9, 19], X[14, 21, 15, 22], X[10, 16, 11, 15], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 204] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[16, 6, 17, 5], X[20, 10, 21, 9], X[22, 13, 1, 14], X[6, 20, 7, 19], 
     X[18, 8, 19, 7], X[8, 18, 9, 17], X[14, 21, 15, 22], X[10, 16, 11, 15], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 205] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 7, 19, 8], X[6, 21, 7, 22], X[20, 9, 21, 10], X[8, 19, 9, 20], 
     X[10, 16, 11, 15]]
 
Knot[Alternating, 11, 206] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[18, 7, 19, 8], X[20, 9, 21, 10], X[6, 17, 7, 18], X[8, 19, 9, 20], 
     X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 207] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[18, 7, 19, 8], X[6, 17, 7, 18], X[8, 21, 9, 22], X[20, 9, 21, 10], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 208] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[6, 21, 7, 22], X[20, 9, 21, 10], X[18, 7, 19, 8], X[8, 19, 9, 20], 
     X[10, 17, 11, 18]]
 
Knot[Alternating, 11, 209] = Link[X[4, 2, 5, 1], X[20, 7, 21, 8], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[18, 11, 19, 12], 
     X[10, 19, 11, 20], X[14, 10, 15, 9], X[8, 16, 9, 15], X[22, 18, 1, 17], 
     X[6, 21, 7, 22]]
 
Knot[Alternating, 11, 210] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[22, 18, 1, 17], 
     X[18, 9, 19, 10], X[20, 7, 21, 8], X[8, 19, 9, 20], X[6, 21, 7, 22], 
     X[10, 16, 11, 15]]
 
Knot[Alternating, 11, 211] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 15, 1, 16], X[16, 5, 17, 6], 
     X[6, 21, 7, 22], X[20, 7, 21, 8], X[18, 9, 19, 10], X[10, 17, 11, 18], 
     X[8, 19, 9, 20]]
 
Knot[Alternating, 11, 212] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[22, 8, 1, 7], X[16, 5, 17, 6], X[6, 15, 7, 16], X[20, 18, 21, 17], 
     X[8, 14, 9, 13], X[10, 20, 11, 19], X[18, 10, 19, 9], X[14, 22, 15, 21], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 213] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[16, 6, 17, 5], X[18, 10, 19, 9], X[22, 8, 1, 7], X[8, 22, 9, 21], 
     X[20, 13, 21, 14], X[6, 18, 7, 17], X[14, 19, 15, 20], 
     X[10, 16, 11, 15], X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 214] = Link[X[4, 2, 5, 1], X[16, 5, 17, 6], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[14, 18, 15, 17], X[18, 12, 19, 11], 
     X[22, 8, 1, 7], X[20, 10, 21, 9], X[10, 20, 11, 19], X[8, 22, 9, 21], 
     X[6, 15, 7, 16]]
 
Knot[Alternating, 11, 215] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[14, 7, 15, 8], X[8, 21, 9, 22], X[20, 16, 21, 15], 
     X[22, 13, 1, 14], X[6, 20, 7, 19], X[10, 18, 11, 17], X[16, 10, 17, 9], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 216] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[20, 10, 21, 9], X[14, 7, 15, 8], X[8, 15, 9, 16], 
     X[22, 13, 1, 14], X[6, 20, 7, 19], X[16, 21, 17, 22], X[10, 18, 11, 17], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 217] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[20, 9, 21, 10], X[18, 5, 19, 6], 
     X[6, 19, 7, 20], X[22, 17, 1, 18], X[10, 21, 11, 22], X[16, 12, 17, 11], 
     X[8, 16, 9, 15]]
 
Knot[Alternating, 11, 218] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 8, 17, 7], X[20, 9, 21, 10], 
     X[6, 21, 7, 22], X[18, 5, 19, 6], X[10, 19, 11, 20], X[8, 16, 9, 15], 
     X[22, 17, 1, 18]]
 
Knot[Alternating, 11, 219] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 15, 1, 16], X[18, 5, 19, 6], 
     X[8, 21, 9, 22], X[20, 9, 21, 10], X[10, 19, 11, 20], X[16, 7, 17, 8], 
     X[6, 17, 7, 18]]
 
Knot[Alternating, 11, 220] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[20, 8, 21, 7], X[22, 15, 1, 16], X[6, 20, 7, 19], 
     X[16, 21, 17, 22], X[14, 10, 15, 9], X[10, 14, 11, 13], X[8, 18, 9, 17], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 221] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 17, 1, 18], X[18, 5, 19, 6], 
     X[20, 7, 21, 8], X[6, 19, 7, 20], X[8, 21, 9, 22], X[16, 12, 17, 11], 
     X[10, 16, 11, 15]]
 
Knot[Alternating, 11, 222] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 17, 1, 18], X[18, 5, 19, 6], 
     X[6, 21, 7, 22], X[20, 7, 21, 8], X[8, 19, 9, 20], X[16, 12, 17, 11], 
     X[10, 16, 11, 15]]
 
Knot[Alternating, 11, 223] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[20, 8, 21, 7], X[22, 13, 1, 14], X[6, 20, 7, 19], 
     X[14, 21, 15, 22], X[10, 18, 11, 17], X[16, 10, 17, 9], X[8, 16, 9, 15], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 224] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[20, 8, 21, 7], X[22, 13, 1, 14], X[6, 20, 7, 19], 
     X[14, 21, 15, 22], X[16, 10, 17, 9], X[10, 16, 11, 15], X[8, 18, 9, 17], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 225] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 10, 17, 9], X[10, 16, 11, 15], 
     X[22, 17, 1, 18], X[18, 5, 19, 6], X[20, 7, 21, 8], X[6, 19, 7, 20], 
     X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 226] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 10, 17, 9], X[10, 16, 11, 15], 
     X[22, 17, 1, 18], X[18, 5, 19, 6], X[6, 21, 7, 22], X[20, 7, 21, 8], 
     X[8, 19, 9, 20]]
 
Knot[Alternating, 11, 227] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[8, 14, 9, 13], X[22, 8, 1, 7], X[20, 16, 21, 15], 
     X[14, 22, 15, 21], X[6, 20, 7, 19], X[10, 18, 11, 17], X[16, 10, 17, 9], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 228] = Link[X[4, 2, 5, 1], X[14, 12, 15, 11], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 8, 1, 7], X[18, 5, 19, 6], 
     X[6, 17, 7, 18], X[10, 19, 11, 20], X[20, 9, 21, 10], X[8, 16, 9, 15], 
     X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 229] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[20, 6, 21, 5], X[22, 15, 1, 16], X[16, 21, 17, 22], X[18, 8, 19, 7], 
     X[14, 10, 15, 9], X[10, 14, 11, 13], X[8, 18, 9, 17], X[6, 20, 7, 19], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 230] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[20, 6, 21, 5], X[22, 13, 1, 14], X[14, 21, 15, 22], X[18, 8, 19, 7], 
     X[16, 10, 17, 9], X[10, 16, 11, 15], X[8, 18, 9, 17], X[6, 20, 7, 19], 
     X[2, 12, 3, 11]]
 
Knot[Alternating, 11, 231] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[20, 15, 21, 16], X[10, 5, 11, 6], X[12, 7, 13, 8], X[6, 11, 7, 12], 
     X[18, 10, 19, 9], X[8, 20, 9, 19], X[22, 17, 1, 18], X[16, 21, 17, 22], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 232] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[22, 9, 1, 10], X[10, 5, 11, 6], X[18, 11, 19, 12], X[16, 8, 17, 7], 
     X[6, 18, 7, 17], X[12, 19, 13, 20], X[20, 15, 21, 16], X[8, 21, 9, 22], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 233] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[22, 9, 1, 10], X[10, 5, 11, 6], X[18, 11, 19, 12], X[20, 8, 21, 7], 
     X[8, 15, 9, 16], X[6, 18, 7, 17], X[12, 19, 13, 20], X[16, 22, 17, 21], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 234] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[16, 6, 17, 5], X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 12, 1, 11], 
     X[6, 18, 7, 17], X[8, 20, 9, 19], X[10, 22, 11, 21], X[12, 16, 13, 15], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 235] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[16, 6, 17, 5], X[18, 8, 19, 7], X[22, 12, 1, 11], X[6, 18, 7, 17], 
     X[8, 22, 9, 21], X[20, 10, 21, 9], X[10, 20, 11, 19], X[12, 16, 13, 15], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 236] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[16, 6, 17, 5], X[22, 12, 1, 11], X[6, 22, 7, 21], X[20, 10, 21, 9], 
     X[18, 8, 19, 7], X[8, 20, 9, 19], X[10, 18, 11, 17], X[12, 16, 13, 15], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 237] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[16, 6, 17, 5], X[20, 12, 21, 11], X[22, 10, 1, 9], X[10, 22, 11, 21], 
     X[6, 20, 7, 19], X[18, 8, 19, 7], X[8, 18, 9, 17], X[12, 16, 13, 15], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 238] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[16, 6, 17, 5], X[22, 12, 1, 11], X[6, 22, 7, 21], X[20, 8, 21, 7], 
     X[18, 10, 19, 9], X[10, 18, 11, 17], X[8, 20, 9, 19], X[12, 16, 13, 15], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 239] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[20, 8, 21, 7], X[18, 5, 19, 6], X[12, 19, 13, 20], X[22, 9, 1, 10], 
     X[8, 15, 9, 16], X[6, 12, 7, 11], X[16, 22, 17, 21], X[10, 18, 11, 17], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 240] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[18, 6, 19, 5], X[20, 8, 21, 7], X[22, 10, 1, 9], X[6, 20, 7, 19], 
     X[8, 22, 9, 21], X[12, 18, 13, 17], X[16, 12, 17, 11], 
     X[10, 16, 11, 15], X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 241] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[18, 6, 19, 5], X[22, 10, 1, 9], X[6, 22, 7, 21], X[20, 8, 21, 7], 
     X[8, 20, 9, 19], X[12, 18, 13, 17], X[16, 12, 17, 11], 
     X[10, 16, 11, 15], X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 242] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[18, 6, 19, 5], X[20, 8, 21, 7], X[22, 10, 1, 9], X[6, 20, 7, 19], 
     X[8, 22, 9, 21], X[16, 12, 17, 11], X[12, 16, 13, 15], 
     X[10, 18, 11, 17], X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 243] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[18, 6, 19, 5], X[22, 10, 1, 9], X[6, 22, 7, 21], X[20, 8, 21, 7], 
     X[8, 20, 9, 19], X[16, 12, 17, 11], X[12, 16, 13, 15], 
     X[10, 18, 11, 17], X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 244] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[18, 6, 19, 5], X[16, 10, 17, 9], X[22, 8, 1, 7], X[20, 12, 21, 11], 
     X[10, 22, 11, 21], X[8, 16, 9, 15], X[6, 20, 7, 19], X[12, 18, 13, 17], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 245] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[20, 6, 21, 5], X[22, 8, 1, 7], X[6, 22, 7, 21], X[16, 10, 17, 9], 
     X[18, 12, 19, 11], X[10, 18, 11, 17], X[12, 16, 13, 15], 
     X[8, 20, 9, 19], X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 246] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[20, 6, 21, 5], X[22, 8, 1, 7], X[6, 22, 7, 21], X[18, 10, 19, 9], 
     X[16, 12, 17, 11], X[12, 16, 13, 15], X[10, 18, 11, 17], 
     X[8, 20, 9, 19], X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 247] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[22, 6, 1, 5], X[20, 8, 21, 7], X[18, 10, 19, 9], X[16, 12, 17, 11], 
     X[12, 16, 13, 15], X[10, 18, 11, 17], X[8, 20, 9, 19], X[6, 22, 7, 21], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 248] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[8, 3, 9, 4], X[2, 17, 3, 18], X[16, 9, 17, 10], X[10, 6, 11, 5], 
     X[4, 16, 5, 15], X[20, 11, 21, 12], X[22, 13, 1, 14], X[12, 21, 13, 22], 
     X[14, 19, 15, 20]]
 
Knot[Alternating, 11, 249] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[8, 3, 9, 4], X[2, 17, 3, 18], X[16, 9, 17, 10], X[10, 6, 11, 5], 
     X[4, 16, 5, 15], X[22, 11, 1, 12], X[20, 13, 21, 14], X[14, 19, 15, 20], 
     X[12, 21, 13, 22]]
 
Knot[Alternating, 11, 250] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[14, 10, 15, 9], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[20, 16, 21, 15], X[18, 11, 19, 12], X[10, 19, 11, 20], 
     X[22, 18, 1, 17], X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 251] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[22, 18, 1, 17], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[18, 11, 19, 12], X[14, 19, 15, 20], X[16, 10, 17, 9], 
     X[20, 15, 21, 16], X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 252] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[16, 12, 17, 11], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[22, 17, 1, 18], X[18, 9, 19, 10], X[10, 21, 11, 22], 
     X[20, 16, 21, 15], X[14, 20, 15, 19]]
 
Knot[Alternating, 11, 253] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[18, 9, 19, 10], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[14, 20, 15, 19], X[20, 12, 21, 11], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[10, 15, 11, 16]]
 
Knot[Alternating, 11, 254] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[20, 10, 21, 9], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[18, 11, 19, 12], X[14, 19, 15, 20], X[10, 15, 11, 16], 
     X[22, 18, 1, 17], X[16, 22, 17, 21]]
 
Knot[Alternating, 11, 255] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[8, 3, 9, 4], X[2, 19, 3, 20], X[16, 9, 17, 10], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[18, 11, 19, 12], X[10, 17, 11, 18], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 256] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[8, 3, 9, 4], X[2, 19, 3, 20], X[16, 11, 17, 12], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[18, 9, 19, 10], X[10, 17, 11, 18], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 257] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[16, 10, 17, 9], X[14, 5, 15, 6], X[4, 15, 5, 16], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[10, 21, 11, 22], 
     X[20, 13, 21, 14], X[12, 19, 13, 20]]
 
Knot[Alternating, 11, 258] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[16, 10, 17, 9], X[14, 5, 15, 6], X[4, 15, 5, 16], 
     X[22, 18, 1, 17], X[18, 13, 19, 14], X[20, 11, 21, 12], 
     X[12, 19, 13, 20], X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 259] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[18, 10, 19, 9], X[20, 12, 21, 11], X[22, 15, 1, 16], 
     X[10, 20, 11, 19], X[16, 21, 17, 22], X[12, 18, 13, 17], X[2, 8, 3, 7], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 260] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[20, 10, 21, 9], X[22, 15, 1, 16], X[16, 21, 17, 22], 
     X[18, 12, 19, 11], X[12, 18, 13, 17], X[10, 20, 11, 19], X[2, 8, 3, 7], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 261] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[8, 3, 9, 4], X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 9, 5, 10], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[10, 21, 11, 22], 
     X[20, 13, 21, 14], X[12, 19, 13, 20]]
 
Knot[Alternating, 11, 262] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[8, 3, 9, 4], X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 9, 5, 10], 
     X[22, 18, 1, 17], X[18, 13, 19, 14], X[20, 11, 21, 12], 
     X[12, 19, 13, 20], X[10, 21, 11, 22]]
 
Knot[Alternating, 11, 263] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[16, 6, 17, 5], X[20, 10, 21, 9], X[22, 12, 1, 11], X[10, 22, 11, 21], 
     X[14, 20, 15, 19], X[18, 14, 19, 13], X[12, 18, 13, 17], X[2, 8, 3, 7], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 264] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[14, 7, 15, 8], X[8, 3, 9, 4], X[4, 9, 5, 10], 
     X[18, 12, 19, 11], X[10, 22, 11, 21], X[20, 14, 21, 13], 
     X[12, 20, 13, 19], X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 265] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[14, 7, 15, 8], X[8, 3, 9, 4], X[4, 9, 5, 10], 
     X[18, 14, 19, 13], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 266] = Link[X[6, 2, 7, 1], X[10, 3, 11, 4], 
     X[14, 7, 15, 8], X[18, 11, 19, 12], X[12, 6, 13, 5], X[4, 18, 5, 17], 
     X[20, 16, 21, 15], X[16, 10, 17, 9], X[22, 13, 1, 14], X[2, 19, 3, 20], 
     X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 267] = Link[X[6, 2, 7, 1], X[20, 10, 21, 9], 
     X[10, 3, 11, 4], X[2, 19, 3, 20], X[14, 7, 15, 8], X[18, 11, 19, 12], 
     X[12, 6, 13, 5], X[4, 18, 5, 17], X[8, 15, 9, 16], X[22, 13, 1, 14], 
     X[16, 21, 17, 22]]
 
Knot[Alternating, 11, 268] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[10, 3, 11, 4], X[2, 17, 3, 18], X[16, 11, 17, 12], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[20, 10, 21, 9], X[22, 13, 1, 14], X[8, 20, 9, 19], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 269] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[18, 11, 19, 12], X[12, 6, 13, 5], X[2, 19, 3, 20], X[8, 16, 9, 15], 
     X[10, 3, 11, 4], X[16, 10, 17, 9], X[4, 18, 5, 17], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 270] = Link[X[6, 2, 7, 1], X[18, 10, 19, 9], 
     X[10, 3, 11, 4], X[2, 17, 3, 18], X[20, 8, 21, 7], X[16, 11, 17, 12], 
     X[12, 6, 13, 5], X[4, 16, 5, 15], X[8, 20, 9, 19], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 271] = Link[X[6, 2, 7, 1], X[22, 8, 1, 7], 
     X[18, 11, 19, 12], X[12, 6, 13, 5], X[2, 19, 3, 20], X[16, 10, 17, 9], 
     X[10, 3, 11, 4], X[14, 22, 15, 21], X[20, 16, 21, 15], X[8, 14, 9, 13], 
     X[4, 18, 5, 17]]
 
Knot[Alternating, 11, 272] = Link[X[6, 2, 7, 1], X[18, 10, 19, 9], 
     X[10, 3, 11, 4], X[2, 17, 3, 18], X[22, 8, 1, 7], X[16, 11, 17, 12], 
     X[12, 6, 13, 5], X[4, 16, 5, 15], X[8, 22, 9, 21], X[20, 13, 21, 14], 
     X[14, 19, 15, 20]]
 
Knot[Alternating, 11, 273] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[10, 3, 11, 4], X[20, 9, 21, 10], X[18, 13, 19, 14], X[12, 19, 13, 20], 
     X[2, 15, 3, 16], X[8, 21, 9, 22], X[14, 5, 15, 6], X[4, 11, 5, 12], 
     X[22, 18, 1, 17]]
 
Knot[Alternating, 11, 274] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[18, 7, 19, 8], X[8, 19, 9, 20], X[2, 10, 3, 9], X[20, 11, 21, 12], 
     X[14, 5, 15, 6], X[4, 15, 5, 16], X[16, 22, 17, 21], X[22, 14, 1, 13], 
     X[12, 17, 13, 18]]
 
Knot[Alternating, 11, 275] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[20, 8, 21, 7], X[22, 15, 1, 16], X[18, 12, 19, 11], X[12, 18, 13, 17], 
     X[16, 21, 17, 22], X[8, 20, 9, 19], X[14, 6, 15, 5], X[2, 10, 3, 9], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 276] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], 
     X[20, 8, 21, 7], X[22, 15, 1, 16], X[16, 21, 17, 22], X[8, 18, 9, 17], 
     X[10, 4, 11, 3], X[4, 10, 5, 9], X[12, 20, 13, 19], X[18, 12, 19, 11], 
     X[2, 14, 3, 13]]
 
Knot[Alternating, 11, 277] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[4, 10, 5, 9], X[10, 4, 11, 3], X[2, 17, 3, 18], 
     X[18, 11, 19, 12], X[8, 19, 9, 20], X[20, 14, 21, 13], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 278] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[4, 10, 5, 9], X[10, 4, 11, 3], X[2, 17, 3, 18], 
     X[18, 11, 19, 12], X[8, 19, 9, 20], X[20, 16, 21, 15], X[22, 14, 1, 13], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 279] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[10, 3, 11, 4], X[2, 11, 3, 12], X[4, 17, 5, 18], 
     X[8, 19, 9, 20], X[18, 9, 19, 10], X[20, 14, 21, 13], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 280] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[10, 3, 11, 4], X[2, 11, 3, 12], X[4, 17, 5, 18], 
     X[8, 19, 9, 20], X[18, 9, 19, 10], X[20, 16, 21, 15], X[22, 14, 1, 13], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 281] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 13, 19, 14], X[14, 21, 15, 22], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 10, 21, 9], X[4, 16, 5, 15], 
     X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 282] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[4, 10, 5, 9], X[10, 4, 11, 3], X[2, 17, 3, 18], 
     X[20, 13, 21, 14], X[18, 11, 19, 12], X[12, 19, 13, 20], 
     X[8, 21, 9, 22], X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 283] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[10, 3, 11, 4], X[18, 9, 19, 10], X[20, 13, 21, 14], 
     X[12, 19, 13, 20], X[2, 11, 3, 12], X[4, 17, 5, 18], X[8, 21, 9, 22], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 284] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[14, 7, 15, 8], X[10, 3, 11, 4], X[20, 10, 21, 9], 
     X[12, 22, 13, 21], X[8, 20, 9, 19], X[4, 11, 5, 12], X[18, 14, 19, 13], 
     X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 285] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[10, 3, 11, 4], X[18, 12, 19, 11], X[12, 18, 13, 17], 
     X[2, 13, 3, 14], X[4, 19, 5, 20], X[8, 21, 9, 22], X[20, 9, 21, 10], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 286] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 7, 19, 8], X[8, 21, 9, 22], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 14, 21, 13], X[4, 16, 5, 15], 
     X[12, 20, 13, 19]]
 
Knot[Alternating, 11, 287] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 7, 19, 8], X[10, 3, 11, 4], X[2, 11, 3, 12], 
     X[12, 20, 13, 19], X[20, 10, 21, 9], X[14, 21, 15, 22], X[8, 13, 9, 14], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 288] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 7, 19, 8], X[10, 3, 11, 4], X[12, 22, 13, 21], 
     X[8, 14, 9, 13], X[20, 10, 21, 9], X[4, 11, 5, 12], X[14, 19, 15, 20], 
     X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 289] = Link[X[6, 2, 7, 1], X[18, 11, 19, 12], 
     X[10, 4, 11, 3], X[2, 17, 3, 18], X[16, 5, 17, 6], X[20, 8, 21, 7], 
     X[4, 10, 5, 9], X[12, 19, 13, 20], X[8, 13, 9, 14], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 290] = Link[X[6, 2, 7, 1], X[10, 3, 11, 4], 
     X[20, 8, 21, 7], X[12, 19, 13, 20], X[18, 9, 19, 10], X[16, 5, 17, 6], 
     X[4, 17, 5, 18], X[2, 11, 3, 12], X[8, 13, 9, 14], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 291] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 8, 1, 7], X[8, 18, 9, 17], X[10, 4, 11, 3], X[4, 10, 5, 9], 
     X[14, 22, 15, 21], X[18, 12, 19, 11], X[20, 14, 21, 13], 
     X[12, 20, 13, 19], X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 292] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 8, 1, 7], X[8, 18, 9, 17], X[10, 4, 11, 3], X[4, 10, 5, 9], 
     X[20, 14, 21, 13], X[18, 12, 19, 11], X[14, 20, 15, 19], 
     X[12, 22, 13, 21], X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 293] = Link[X[6, 2, 7, 1], X[18, 11, 19, 12], 
     X[10, 4, 11, 3], X[2, 17, 3, 18], X[16, 5, 17, 6], X[22, 8, 1, 7], 
     X[4, 10, 5, 9], X[20, 13, 21, 14], X[12, 19, 13, 20], X[14, 21, 15, 22], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 294] = Link[X[6, 2, 7, 1], X[18, 11, 19, 12], 
     X[10, 4, 11, 3], X[2, 17, 3, 18], X[16, 5, 17, 6], X[22, 8, 1, 7], 
     X[4, 10, 5, 9], X[12, 21, 13, 22], X[20, 13, 21, 14], X[14, 19, 15, 20], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 295] = Link[X[6, 2, 7, 1], X[10, 3, 11, 4], 
     X[22, 8, 1, 7], X[20, 13, 21, 14], X[12, 19, 13, 20], X[14, 21, 15, 22], 
     X[18, 9, 19, 10], X[16, 5, 17, 6], X[4, 17, 5, 18], X[2, 11, 3, 12], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 296] = Link[X[6, 2, 7, 1], X[10, 3, 11, 4], 
     X[22, 8, 1, 7], X[12, 21, 13, 22], X[20, 13, 21, 14], X[14, 19, 15, 20], 
     X[18, 9, 19, 10], X[16, 5, 17, 6], X[4, 17, 5, 18], X[2, 11, 3, 12], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 297] = Link[X[6, 2, 7, 1], X[20, 9, 21, 10], 
     X[16, 5, 17, 6], X[22, 8, 1, 7], X[14, 21, 15, 22], X[2, 13, 3, 14], 
     X[8, 15, 9, 16], X[12, 18, 13, 17], X[10, 3, 11, 4], X[18, 12, 19, 11], 
     X[4, 19, 5, 20]]
 
Knot[Alternating, 11, 298] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[16, 10, 17, 9], X[8, 18, 9, 17], X[18, 6, 19, 5], X[20, 12, 21, 11], 
     X[22, 14, 1, 13], X[12, 22, 13, 21], X[14, 20, 15, 19], X[2, 8, 3, 7], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 299] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[16, 10, 17, 9], X[8, 18, 9, 17], X[18, 6, 19, 5], X[22, 12, 1, 11], 
     X[20, 14, 21, 13], X[14, 20, 15, 19], X[12, 22, 13, 21], X[2, 8, 3, 7], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 300] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[14, 7, 15, 8], X[8, 15, 9, 16], X[2, 10, 3, 9], X[20, 12, 21, 11], 
     X[18, 5, 19, 6], X[4, 19, 5, 20], X[22, 13, 1, 14], X[12, 18, 13, 17], 
     X[16, 21, 17, 22]]
 
Knot[Alternating, 11, 301] = Link[X[6, 2, 7, 1], X[14, 7, 15, 8], 
     X[18, 5, 19, 6], X[16, 10, 17, 9], X[2, 19, 3, 20], X[4, 11, 5, 12], 
     X[10, 3, 11, 4], X[20, 16, 21, 15], X[12, 18, 13, 17], X[8, 21, 9, 22], 
     X[22, 13, 1, 14]]
 
Knot[Alternating, 11, 302] = Link[X[6, 2, 7, 1], X[20, 10, 21, 9], 
     X[10, 3, 11, 4], X[2, 19, 3, 20], X[18, 5, 19, 6], X[14, 7, 15, 8], 
     X[4, 11, 5, 12], X[8, 15, 9, 16], X[22, 13, 1, 14], X[12, 18, 13, 17], 
     X[16, 21, 17, 22]]
 
Knot[Alternating, 11, 303] = Link[X[6, 2, 7, 1], X[8, 14, 9, 13], 
     X[18, 5, 19, 6], X[2, 19, 3, 20], X[10, 3, 11, 4], X[16, 10, 17, 9], 
     X[4, 11, 5, 12], X[22, 8, 1, 7], X[12, 18, 13, 17], X[20, 16, 21, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 304] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[14, 8, 15, 7], X[18, 11, 19, 12], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[12, 17, 13, 18], X[8, 14, 9, 13], X[20, 6, 21, 5], X[2, 10, 3, 9], 
     X[4, 20, 5, 19]]
 
Knot[Alternating, 11, 305] = Link[X[6, 2, 7, 1], X[22, 8, 1, 7], 
     X[10, 5, 11, 6], X[4, 18, 5, 17], X[12, 4, 13, 3], X[18, 12, 19, 11], 
     X[2, 19, 3, 20], X[14, 21, 15, 22], X[20, 13, 21, 14], X[16, 9, 17, 10], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 306] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[12, 3, 13, 4], X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 13, 5, 14], 
     X[22, 18, 1, 17], X[18, 9, 19, 10], X[8, 21, 9, 22], X[20, 11, 21, 12], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 307] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[12, 3, 13, 4], X[2, 15, 3, 16], X[14, 5, 15, 6], X[4, 13, 5, 14], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[20, 9, 21, 10], 
     X[10, 19, 11, 20], X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 308] = Link[X[6, 2, 7, 1], X[12, 4, 13, 3], 
     X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 15, 1, 16], X[8, 20, 9, 19], 
     X[16, 21, 17, 22], X[10, 18, 11, 17], X[14, 6, 15, 5], X[2, 12, 3, 11], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 309] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], 
     X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 15, 1, 16], X[8, 20, 9, 19], 
     X[16, 21, 17, 22], X[10, 18, 11, 17], X[2, 14, 3, 13], X[12, 4, 13, 3], 
     X[4, 12, 5, 11]]
 
Knot[Alternating, 11, 310] = Link[X[6, 2, 7, 1], X[12, 4, 13, 3], 
     X[20, 8, 21, 7], X[22, 15, 1, 16], X[16, 21, 17, 22], X[18, 10, 19, 9], 
     X[10, 18, 11, 17], X[8, 20, 9, 19], X[14, 6, 15, 5], X[2, 12, 3, 11], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 311] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], 
     X[20, 8, 21, 7], X[22, 15, 1, 16], X[16, 21, 17, 22], X[18, 10, 19, 9], 
     X[10, 18, 11, 17], X[8, 20, 9, 19], X[2, 14, 3, 13], X[12, 4, 13, 3], 
     X[4, 12, 5, 11]]
 
Knot[Alternating, 11, 312] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[12, 3, 13, 4], X[2, 13, 3, 14], X[4, 17, 5, 18], 
     X[8, 21, 9, 22], X[20, 11, 21, 12], X[18, 9, 19, 10], X[10, 19, 11, 20], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 313] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[12, 3, 13, 4], X[2, 13, 3, 14], X[4, 17, 5, 18], 
     X[8, 21, 9, 22], X[20, 9, 21, 10], X[18, 11, 19, 12], X[10, 19, 11, 20], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 314] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[2, 17, 3, 18], X[4, 12, 5, 11], X[12, 4, 13, 3], X[16, 5, 17, 6], 
     X[20, 13, 21, 14], X[10, 21, 11, 22], X[14, 10, 15, 9], 
     X[22, 16, 1, 15], X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 315] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[12, 4, 13, 3], X[2, 17, 3, 18], X[16, 5, 17, 6], X[4, 12, 5, 11], 
     X[20, 13, 21, 14], X[22, 10, 1, 9], X[14, 21, 15, 22], 
     X[10, 15, 11, 16], X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 316] = Link[X[6, 2, 7, 1], X[18, 13, 19, 14], 
     X[12, 4, 13, 3], X[2, 17, 3, 18], X[16, 5, 17, 6], X[20, 8, 21, 7], 
     X[22, 10, 1, 9], X[8, 22, 9, 21], X[4, 12, 5, 11], X[14, 19, 15, 20], 
     X[10, 15, 11, 16]]
 
Knot[Alternating, 11, 317] = Link[X[6, 2, 7, 1], X[12, 3, 13, 4], 
     X[20, 8, 21, 7], X[22, 10, 1, 9], X[8, 22, 9, 21], X[14, 19, 15, 20], 
     X[18, 11, 19, 12], X[16, 5, 17, 6], X[4, 17, 5, 18], X[2, 13, 3, 14], 
     X[10, 15, 11, 16]]
 
Knot[Alternating, 11, 318] = Link[X[6, 2, 7, 1], X[12, 4, 13, 3], 
     X[22, 8, 1, 7], X[10, 22, 11, 21], X[18, 10, 19, 9], X[20, 14, 21, 13], 
     X[14, 20, 15, 19], X[8, 18, 9, 17], X[16, 6, 17, 5], X[2, 12, 3, 11], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 319] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 8, 1, 7], X[10, 20, 11, 19], X[12, 4, 13, 3], X[4, 12, 5, 11], 
     X[14, 22, 15, 21], X[20, 14, 21, 13], X[18, 10, 19, 9], X[8, 18, 9, 17], 
     X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 320] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 8, 1, 7], X[18, 10, 19, 9], X[12, 4, 13, 3], X[4, 12, 5, 11], 
     X[14, 22, 15, 21], X[20, 14, 21, 13], X[10, 18, 11, 17], 
     X[8, 20, 9, 19], X[2, 16, 3, 15]]
 
Knot[Alternating, 11, 321] = Link[X[6, 2, 7, 1], X[12, 3, 13, 4], 
     X[22, 8, 1, 7], X[14, 21, 15, 22], X[18, 9, 19, 10], X[16, 5, 17, 6], 
     X[4, 17, 5, 18], X[20, 11, 21, 12], X[10, 19, 11, 20], X[2, 13, 3, 14], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 322] = Link[X[6, 2, 7, 1], X[20, 9, 21, 10], 
     X[16, 5, 17, 6], X[2, 17, 3, 18], X[12, 4, 13, 3], X[4, 12, 5, 11], 
     X[22, 8, 1, 7], X[14, 21, 15, 22], X[18, 13, 19, 14], X[8, 15, 9, 16], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 323] = Link[X[6, 2, 7, 1], X[18, 13, 19, 14], 
     X[12, 4, 13, 3], X[2, 17, 3, 18], X[16, 5, 17, 6], X[22, 8, 1, 7], 
     X[20, 10, 21, 9], X[4, 12, 5, 11], X[14, 19, 15, 20], X[8, 22, 9, 21], 
     X[10, 15, 11, 16]]
 
Knot[Alternating, 11, 324] = Link[X[6, 2, 7, 1], X[12, 3, 13, 4], 
     X[22, 8, 1, 7], X[14, 21, 15, 22], X[20, 9, 21, 10], X[16, 5, 17, 6], 
     X[4, 17, 5, 18], X[18, 11, 19, 12], X[2, 13, 3, 14], X[8, 15, 9, 16], 
     X[10, 19, 11, 20]]
 
Knot[Alternating, 11, 325] = Link[X[6, 2, 7, 1], X[12, 3, 13, 4], 
     X[22, 8, 1, 7], X[20, 10, 21, 9], X[14, 19, 15, 20], X[8, 22, 9, 21], 
     X[18, 11, 19, 12], X[16, 5, 17, 6], X[4, 17, 5, 18], X[2, 13, 3, 14], 
     X[10, 15, 11, 16]]
 
Knot[Alternating, 11, 326] = Link[X[6, 2, 7, 1], X[20, 13, 21, 14], 
     X[12, 4, 13, 3], X[2, 19, 3, 20], X[18, 5, 19, 6], X[22, 10, 1, 9], 
     X[14, 8, 15, 7], X[8, 16, 9, 15], X[4, 12, 5, 11], X[16, 21, 17, 22], 
     X[10, 17, 11, 18]]
 
Knot[Alternating, 11, 327] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], 
     X[12, 4, 13, 3], X[14, 10, 15, 9], X[10, 20, 11, 19], X[20, 14, 21, 13], 
     X[4, 12, 5, 11], X[22, 15, 1, 16], X[16, 7, 17, 8], X[8, 21, 9, 22], 
     X[2, 18, 3, 17]]
 
Knot[Alternating, 11, 328] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], 
     X[22, 10, 1, 9], X[16, 7, 17, 8], X[14, 22, 15, 21], X[12, 4, 13, 3], 
     X[4, 12, 5, 11], X[20, 14, 21, 13], X[8, 15, 9, 16], X[10, 20, 11, 19], 
     X[2, 18, 3, 17]]
 
Knot[Alternating, 11, 329] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], 
     X[22, 8, 1, 7], X[14, 10, 15, 9], X[12, 4, 13, 3], X[4, 12, 5, 11], 
     X[16, 22, 17, 21], X[20, 14, 21, 13], X[8, 16, 9, 15], 
     X[10, 20, 11, 19], X[2, 18, 3, 17]]
 
Knot[Alternating, 11, 330] = Link[X[6, 2, 7, 1], X[20, 13, 21, 14], 
     X[12, 4, 13, 3], X[2, 19, 3, 20], X[18, 5, 19, 6], X[22, 8, 1, 7], 
     X[4, 12, 5, 11], X[14, 21, 15, 22], X[10, 17, 11, 18], X[16, 9, 17, 10], 
     X[8, 15, 9, 16]]
 
Knot[Alternating, 11, 331] = Link[X[6, 2, 7, 1], X[16, 9, 17, 10], 
     X[18, 5, 19, 6], X[2, 19, 3, 20], X[12, 4, 13, 3], X[4, 12, 5, 11], 
     X[22, 8, 1, 7], X[20, 13, 21, 14], X[14, 21, 15, 22], X[10, 15, 11, 16], 
     X[8, 17, 9, 18]]
 
Knot[Alternating, 11, 332] = Link[X[6, 2, 7, 1], X[10, 6, 11, 5], 
     X[14, 3, 15, 4], X[22, 11, 1, 12], X[16, 22, 17, 21], X[20, 14, 21, 13], 
     X[18, 7, 19, 8], X[8, 19, 9, 20], X[4, 15, 5, 16], X[12, 18, 13, 17], 
     X[2, 10, 3, 9]]
 
Knot[Alternating, 11, 333] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[12, 5, 13, 6], X[14, 3, 15, 4], X[4, 13, 5, 14], X[2, 15, 3, 16], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[20, 9, 21, 10], 
     X[10, 19, 11, 20], X[8, 21, 9, 22]]
 
Knot[Alternating, 11, 334] = Link[X[6, 2, 7, 1], X[14, 4, 15, 3], 
     X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 12, 1, 11], X[8, 20, 9, 19], 
     X[10, 22, 11, 21], X[12, 18, 13, 17], X[16, 6, 17, 5], X[2, 14, 3, 13], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 335] = Link[X[6, 2, 7, 1], X[14, 4, 15, 3], 
     X[18, 8, 19, 7], X[22, 12, 1, 11], X[8, 22, 9, 21], X[20, 10, 21, 9], 
     X[10, 20, 11, 19], X[12, 18, 13, 17], X[16, 6, 17, 5], X[2, 14, 3, 13], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 336] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 12, 1, 11], X[8, 20, 9, 19], 
     X[10, 22, 11, 21], X[12, 18, 13, 17], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 337] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[18, 8, 19, 7], X[22, 12, 1, 11], X[8, 22, 9, 21], X[20, 10, 21, 9], 
     X[10, 20, 11, 19], X[12, 18, 13, 17], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 338] = Link[X[6, 2, 7, 1], X[14, 4, 15, 3], 
     X[20, 8, 21, 7], X[22, 10, 1, 9], X[8, 22, 9, 21], X[12, 20, 13, 19], 
     X[18, 12, 19, 11], X[10, 18, 11, 17], X[16, 6, 17, 5], X[2, 14, 3, 13], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 339] = Link[X[6, 2, 7, 1], X[14, 4, 15, 3], 
     X[20, 8, 21, 7], X[22, 10, 1, 9], X[8, 22, 9, 21], X[18, 12, 19, 11], 
     X[12, 18, 13, 17], X[10, 20, 11, 19], X[16, 6, 17, 5], X[2, 14, 3, 13], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 340] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[20, 8, 21, 7], X[22, 10, 1, 9], X[8, 22, 9, 21], X[12, 20, 13, 19], 
     X[18, 12, 19, 11], X[10, 18, 11, 17], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 341] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[20, 8, 21, 7], X[22, 10, 1, 9], X[8, 22, 9, 21], X[18, 12, 19, 11], 
     X[12, 18, 13, 17], X[10, 20, 11, 19], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 342] = Link[X[6, 2, 7, 1], X[14, 4, 15, 3], 
     X[22, 8, 1, 7], X[20, 10, 21, 9], X[18, 12, 19, 11], X[12, 18, 13, 17], 
     X[10, 20, 11, 19], X[8, 22, 9, 21], X[16, 6, 17, 5], X[2, 14, 3, 13], 
     X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 343] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 8, 1, 7], X[20, 10, 21, 9], X[18, 12, 19, 11], X[12, 18, 13, 17], 
     X[10, 20, 11, 19], X[8, 22, 9, 21], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 344] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], 
     X[20, 10, 21, 9], X[16, 7, 17, 8], X[14, 4, 15, 3], X[4, 14, 5, 13], 
     X[22, 12, 1, 11], X[8, 15, 9, 16], X[10, 22, 11, 21], X[12, 20, 13, 19], 
     X[2, 18, 3, 17]]
 
Knot[Alternating, 11, 345] = Link[X[6, 2, 7, 1], X[18, 6, 19, 5], 
     X[22, 10, 1, 9], X[16, 7, 17, 8], X[14, 4, 15, 3], X[4, 14, 5, 13], 
     X[8, 15, 9, 16], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[2, 18, 3, 17]]
 
Knot[Alternating, 11, 346] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[16, 3, 17, 4], X[12, 6, 13, 5], X[10, 16, 11, 15], X[4, 12, 5, 11], 
     X[2, 17, 3, 18], X[20, 10, 21, 9], X[22, 13, 1, 14], X[8, 20, 9, 19], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 347] = Link[X[6, 2, 7, 1], X[18, 10, 19, 9], 
     X[16, 3, 17, 4], X[12, 6, 13, 5], X[10, 16, 11, 15], X[4, 12, 5, 11], 
     X[2, 17, 3, 18], X[20, 8, 21, 7], X[8, 20, 9, 19], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[Alternating, 11, 348] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[2, 11, 3, 12], X[10, 18, 11, 17], X[18, 4, 19, 3], 
     X[4, 10, 5, 9], X[8, 19, 9, 20], X[20, 14, 21, 13], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 349] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[2, 11, 3, 12], X[10, 18, 11, 17], X[18, 4, 19, 3], 
     X[4, 10, 5, 9], X[8, 19, 9, 20], X[20, 16, 21, 15], X[22, 14, 1, 13], 
     X[14, 22, 15, 21]]
 
Knot[Alternating, 11, 350] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[4, 10, 5, 9], X[18, 4, 19, 3], X[10, 18, 11, 17], 
     X[2, 11, 3, 12], X[20, 13, 21, 14], X[12, 19, 13, 20], X[8, 21, 9, 22], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 351] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[2, 13, 3, 14], X[12, 18, 13, 17], X[18, 4, 19, 3], 
     X[4, 12, 5, 11], X[20, 9, 21, 10], X[8, 19, 9, 20], X[10, 21, 11, 22], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 352] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[2, 13, 3, 14], X[12, 18, 13, 17], X[18, 4, 19, 3], 
     X[4, 12, 5, 11], X[8, 21, 9, 22], X[20, 9, 21, 10], X[10, 19, 11, 20], 
     X[22, 16, 1, 15]]
 
Knot[Alternating, 11, 353] = Link[X[8, 2, 9, 1], X[16, 6, 17, 5], 
     X[22, 10, 1, 9], X[10, 20, 11, 19], X[12, 4, 13, 3], X[4, 12, 5, 11], 
     X[14, 22, 15, 21], X[20, 14, 21, 13], X[18, 8, 19, 7], X[2, 16, 3, 15], 
     X[6, 18, 7, 17]]
 
Knot[Alternating, 11, 354] = Link[X[8, 2, 9, 1], X[12, 4, 13, 3], 
     X[18, 12, 19, 11], X[10, 20, 11, 19], X[20, 8, 21, 7], X[22, 14, 1, 13], 
     X[14, 22, 15, 21], X[2, 10, 3, 9], X[4, 18, 5, 17], X[16, 6, 17, 5], 
     X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 355] = Link[X[8, 2, 9, 1], X[14, 4, 15, 3], 
     X[20, 10, 21, 9], X[22, 12, 1, 11], X[10, 22, 11, 21], 
     X[12, 20, 13, 19], X[16, 6, 17, 5], X[18, 8, 19, 7], X[2, 14, 3, 13], 
     X[4, 16, 5, 15], X[6, 18, 7, 17]]
 
Knot[Alternating, 11, 356] = Link[X[8, 2, 9, 1], X[14, 4, 15, 3], 
     X[20, 10, 21, 9], X[22, 12, 1, 11], X[10, 22, 11, 21], 
     X[12, 20, 13, 19], X[18, 8, 19, 7], X[2, 14, 3, 13], X[4, 18, 5, 17], 
     X[16, 6, 17, 5], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 357] = Link[X[8, 2, 9, 1], X[18, 8, 19, 7], 
     X[20, 10, 21, 9], X[22, 12, 1, 11], X[10, 22, 11, 21], 
     X[12, 20, 13, 19], X[2, 18, 3, 17], X[16, 6, 17, 5], X[14, 4, 15, 3], 
     X[4, 16, 5, 15], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 358] = Link[X[8, 2, 9, 1], X[14, 4, 15, 3], 
     X[22, 10, 1, 9], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[16, 6, 17, 5], X[18, 8, 19, 7], X[2, 14, 3, 13], 
     X[4, 16, 5, 15], X[6, 18, 7, 17]]
 
Knot[Alternating, 11, 359] = Link[X[8, 2, 9, 1], X[14, 4, 15, 3], 
     X[22, 10, 1, 9], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[18, 8, 19, 7], X[2, 14, 3, 13], X[4, 18, 5, 17], 
     X[16, 6, 17, 5], X[6, 16, 7, 15]]
 
Knot[Alternating, 11, 360] = Link[X[8, 2, 9, 1], X[18, 8, 19, 7], 
     X[22, 10, 1, 9], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[2, 18, 3, 17], X[16, 6, 17, 5], X[14, 4, 15, 3], 
     X[4, 16, 5, 15], X[6, 14, 7, 13]]
 
Knot[Alternating, 11, 361] = Link[X[8, 2, 9, 1], X[16, 8, 17, 7], 
     X[18, 6, 19, 5], X[20, 10, 21, 9], X[22, 12, 1, 11], X[10, 22, 11, 21], 
     X[6, 18, 7, 17], X[12, 20, 13, 19], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 362] = Link[X[8, 2, 9, 1], X[16, 8, 17, 7], 
     X[18, 6, 19, 5], X[22, 10, 1, 9], X[20, 12, 21, 11], X[6, 18, 7, 17], 
     X[12, 20, 13, 19], X[10, 22, 11, 21], X[2, 16, 3, 15], X[14, 4, 15, 3], 
     X[4, 14, 5, 13]]
 
Knot[Alternating, 11, 363] = Link[X[8, 2, 9, 1], X[18, 8, 19, 7], 
     X[22, 10, 1, 9], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[2, 18, 3, 17], X[16, 4, 17, 3], X[14, 6, 15, 5], 
     X[6, 14, 7, 13], X[4, 16, 5, 15]]
 
Knot[Alternating, 11, 364] = Link[X[10, 2, 11, 1], X[14, 4, 15, 3], 
     X[22, 12, 1, 11], X[12, 22, 13, 21], X[16, 6, 17, 5], X[18, 8, 19, 7], 
     X[20, 10, 21, 9], X[2, 14, 3, 13], X[4, 16, 5, 15], X[6, 18, 7, 17], 
     X[8, 20, 9, 19]]
 
Knot[Alternating, 11, 365] = Link[X[10, 2, 11, 1], X[14, 4, 15, 3], 
     X[22, 12, 1, 11], X[12, 22, 13, 21], X[16, 6, 17, 5], X[20, 10, 21, 9], 
     X[2, 14, 3, 13], X[4, 16, 5, 15], X[6, 20, 7, 19], X[18, 8, 19, 7], 
     X[8, 18, 9, 17]]
 
Knot[Alternating, 11, 366] = Link[X[10, 2, 11, 1], X[16, 6, 17, 5], 
     X[22, 12, 1, 11], X[12, 22, 13, 21], X[20, 10, 21, 9], X[2, 16, 3, 15], 
     X[14, 4, 15, 3], X[4, 14, 5, 13], X[6, 20, 7, 19], X[18, 8, 19, 7], 
     X[8, 18, 9, 17]]
 
Knot[Alternating, 11, 367] = Link[X[12, 2, 13, 1], X[14, 4, 15, 3], 
     X[16, 6, 17, 5], X[18, 8, 19, 7], X[20, 10, 21, 9], X[22, 12, 1, 11], 
     X[2, 14, 3, 13], X[4, 16, 5, 15], X[6, 18, 7, 17], X[8, 20, 9, 19], 
     X[10, 22, 11, 21]]
 
Knot[NonAlternating, 11, 1] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[11, 16, 12, 17], X[14, 7, 15, 8], 
     X[6, 15, 7, 16], X[13, 20, 14, 21], X[17, 22, 18, 1], X[21, 18, 22, 19], 
     X[19, 12, 20, 13]]
 
Knot[NonAlternating, 11, 2] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 12, 17, 11], X[7, 15, 8, 14], 
     X[15, 7, 16, 6], X[20, 14, 21, 13], X[22, 18, 1, 17], X[18, 22, 19, 21], 
     X[12, 20, 13, 19]]
 
Knot[NonAlternating, 11, 3] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[11, 16, 12, 17], X[7, 15, 8, 14], 
     X[15, 7, 16, 6], X[13, 20, 14, 21], X[17, 22, 18, 1], X[21, 18, 22, 19], 
     X[19, 12, 20, 13]]
 
Knot[NonAlternating, 11, 4] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[18, 12, 19, 11], 
     X[19, 22, 20, 1], X[15, 20, 16, 21], X[21, 16, 22, 17], 
     X[12, 18, 13, 17], X[6, 14, 7, 13]]
 
Knot[NonAlternating, 11, 5] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[11, 18, 12, 19], 
     X[22, 20, 1, 19], X[20, 16, 21, 15], X[16, 22, 17, 21], 
     X[17, 12, 18, 13], X[6, 14, 7, 13]]
 
Knot[NonAlternating, 11, 6] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[11, 18, 12, 19], 
     X[19, 22, 20, 1], X[15, 20, 16, 21], X[21, 16, 22, 17], 
     X[17, 12, 18, 13], X[6, 14, 7, 13]]
 
Knot[NonAlternating, 11, 7] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 14, 8, 15], X[18, 12, 19, 11], 
     X[22, 20, 1, 19], X[20, 16, 21, 15], X[16, 22, 17, 21], 
     X[12, 18, 13, 17], X[13, 6, 14, 7]]
 
Knot[NonAlternating, 11, 8] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 14, 8, 15], X[11, 18, 12, 19], 
     X[19, 22, 20, 1], X[15, 20, 16, 21], X[21, 16, 22, 17], 
     X[17, 12, 18, 13], X[13, 6, 14, 7]]
 
Knot[NonAlternating, 11, 9] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 8, 15, 7], X[15, 21, 16, 20], 
     X[11, 19, 12, 18], X[19, 13, 20, 12], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[6, 14, 7, 13]]
 
Knot[NonAlternating, 11, 10] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 14, 8, 15], X[20, 15, 21, 16], 
     X[18, 11, 19, 12], X[12, 19, 13, 20], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[13, 6, 14, 7]]
 
Knot[NonAlternating, 11, 11] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 14, 8, 15], X[15, 21, 16, 20], 
     X[11, 19, 12, 18], X[19, 13, 20, 12], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[13, 6, 14, 7]]
 
Knot[NonAlternating, 11, 12] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 14, 8, 15], X[17, 21, 18, 20], 
     X[11, 19, 12, 18], X[19, 13, 20, 12], X[15, 1, 16, 22], 
     X[21, 17, 22, 16], X[13, 6, 14, 7]]
 
Knot[NonAlternating, 11, 13] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 8, 17, 7], X[17, 1, 18, 22], 
     X[11, 19, 12, 18], X[13, 21, 14, 20], X[19, 13, 20, 12], 
     X[21, 15, 22, 14], X[6, 16, 7, 15]]
 
Knot[NonAlternating, 11, 14] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 16, 8, 17], X[22, 17, 1, 18], 
     X[18, 11, 19, 12], X[20, 13, 21, 14], X[12, 19, 13, 20], 
     X[14, 21, 15, 22], X[15, 6, 16, 7]]
 
Knot[NonAlternating, 11, 15] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 16, 8, 17], X[17, 1, 18, 22], 
     X[11, 19, 12, 18], X[13, 21, 14, 20], X[19, 13, 20, 12], 
     X[21, 15, 22, 14], X[15, 6, 16, 7]]
 
Knot[NonAlternating, 11, 16] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[16, 8, 17, 7], X[17, 1, 18, 22], 
     X[11, 19, 12, 18], X[21, 13, 22, 12], X[13, 21, 14, 20], 
     X[19, 15, 20, 14], X[6, 16, 7, 15]]
 
Knot[NonAlternating, 11, 17] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 16, 8, 17], X[22, 17, 1, 18], 
     X[18, 11, 19, 12], X[12, 21, 13, 22], X[20, 13, 21, 14], 
     X[14, 19, 15, 20], X[15, 6, 16, 7]]
 
Knot[NonAlternating, 11, 18] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 16, 8, 17], X[17, 1, 18, 22], 
     X[11, 19, 12, 18], X[21, 13, 22, 12], X[13, 21, 14, 20], 
     X[19, 15, 20, 14], X[15, 6, 16, 7]]
 
Knot[NonAlternating, 11, 19] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[11, 18, 12, 19], X[7, 17, 8, 16], 
     X[17, 7, 18, 6], X[13, 20, 14, 21], X[15, 22, 16, 1], X[19, 12, 20, 13], 
     X[21, 14, 22, 15]]
 
Knot[NonAlternating, 11, 20] = Link[X[4, 2, 5, 1], X[10, 6, 11, 5], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[11, 18, 12, 19], X[7, 17, 8, 16], 
     X[17, 7, 18, 6], X[15, 22, 16, 1], X[21, 12, 22, 13], X[13, 20, 14, 21], 
     X[19, 14, 20, 15]]
 
Knot[NonAlternating, 11, 21] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 15, 10, 14], X[12, 5, 13, 6], X[6, 13, 7, 14], X[11, 19, 12, 18], 
     X[19, 22, 20, 1], X[15, 20, 16, 21], X[21, 16, 22, 17], 
     X[17, 11, 18, 10], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 22] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[5, 13, 6, 12], X[13, 7, 14, 6], X[18, 11, 19, 12], 
     X[22, 20, 1, 19], X[20, 16, 21, 15], X[16, 22, 17, 21], 
     X[10, 17, 11, 18], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 23] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 15, 10, 14], X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 19, 12, 18], 
     X[19, 22, 20, 1], X[15, 20, 16, 21], X[21, 16, 22, 17], 
     X[17, 11, 18, 10], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 24] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[12, 5, 13, 6], X[6, 13, 7, 14], X[15, 21, 16, 20], 
     X[11, 18, 12, 19], X[19, 10, 20, 11], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 25] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 15, 10, 14], X[12, 5, 13, 6], X[6, 13, 7, 14], X[15, 21, 16, 20], 
     X[11, 18, 12, 19], X[19, 10, 20, 11], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 26] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[5, 13, 6, 12], X[13, 7, 14, 6], X[20, 15, 21, 16], 
     X[18, 12, 19, 11], X[10, 20, 11, 19], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 27] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 15, 10, 14], X[5, 13, 6, 12], X[13, 7, 14, 6], X[15, 21, 16, 20], 
     X[11, 18, 12, 19], X[19, 10, 20, 11], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 28] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 15, 10, 14], X[12, 5, 13, 6], X[6, 13, 7, 14], X[17, 21, 18, 20], 
     X[11, 18, 12, 19], X[19, 10, 20, 11], X[15, 1, 16, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 29] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 9, 15, 10], X[5, 13, 6, 12], X[13, 7, 14, 6], X[20, 17, 21, 18], 
     X[18, 12, 19, 11], X[10, 20, 11, 19], X[22, 15, 1, 16], 
     X[16, 21, 17, 22], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 30] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 15, 10, 14], X[5, 13, 6, 12], X[13, 7, 14, 6], X[17, 21, 18, 20], 
     X[11, 18, 12, 19], X[19, 10, 20, 11], X[15, 1, 16, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 31] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[12, 6, 13, 5], X[9, 17, 10, 16], X[13, 20, 14, 21], X[17, 1, 18, 22], 
     X[21, 19, 22, 18], X[19, 14, 20, 15], X[15, 11, 16, 10], 
     X[6, 12, 7, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 32] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 12, 6, 13], X[16, 9, 17, 10], X[20, 14, 21, 13], X[22, 17, 1, 18], 
     X[18, 21, 19, 22], X[14, 20, 15, 19], X[10, 15, 11, 16], 
     X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 33] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 12, 6, 13], X[9, 17, 10, 16], X[13, 20, 14, 21], X[17, 1, 18, 22], 
     X[21, 19, 22, 18], X[19, 14, 20, 15], X[15, 11, 16, 10], 
     X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 34] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[17, 1, 18, 22], X[12, 5, 13, 6], X[6, 13, 7, 14], X[11, 18, 12, 19], 
     X[19, 14, 20, 15], X[9, 17, 10, 16], X[15, 20, 16, 21], 
     X[21, 10, 22, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 35] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[22, 17, 1, 18], X[5, 13, 6, 12], X[13, 7, 14, 6], X[18, 12, 19, 11], 
     X[14, 20, 15, 19], X[16, 9, 17, 10], X[20, 16, 21, 15], 
     X[10, 22, 11, 21], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 36] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[17, 1, 18, 22], X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 18, 12, 19], 
     X[19, 14, 20, 15], X[9, 17, 10, 16], X[15, 20, 16, 21], 
     X[21, 10, 22, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 37] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 12, 6, 13], X[9, 19, 10, 18], X[13, 20, 14, 21], X[15, 22, 16, 1], 
     X[21, 14, 22, 15], X[19, 16, 20, 17], X[17, 11, 18, 10], 
     X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 38] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 12, 6, 13], X[9, 19, 10, 18], X[13, 22, 14, 1], X[15, 20, 16, 21], 
     X[19, 16, 20, 17], X[21, 14, 22, 15], X[17, 11, 18, 10], 
     X[11, 6, 12, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 39] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[12, 5, 13, 6], X[6, 13, 7, 14], X[17, 22, 18, 1], 
     X[9, 18, 10, 19], X[21, 10, 22, 11], X[15, 21, 16, 20], 
     X[19, 15, 20, 14], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 40] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[5, 13, 6, 12], X[13, 7, 14, 6], X[22, 18, 1, 17], 
     X[18, 10, 19, 9], X[10, 22, 11, 21], X[20, 15, 21, 16], 
     X[14, 19, 15, 20], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 41] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[5, 13, 6, 12], X[13, 7, 14, 6], X[17, 22, 18, 1], 
     X[9, 18, 10, 19], X[21, 10, 22, 11], X[15, 21, 16, 20], 
     X[19, 15, 20, 14], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 42] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 18, 10, 19], X[12, 5, 13, 6], X[6, 13, 7, 14], X[19, 15, 20, 14], 
     X[11, 21, 12, 20], X[17, 22, 18, 1], X[21, 16, 22, 17], 
     X[15, 10, 16, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 43] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[18, 10, 19, 9], X[5, 13, 6, 12], X[13, 7, 14, 6], X[14, 19, 15, 20], 
     X[20, 11, 21, 12], X[22, 18, 1, 17], X[16, 22, 17, 21], 
     X[10, 16, 11, 15], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 44] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 18, 10, 19], X[5, 13, 6, 12], X[13, 7, 14, 6], X[19, 15, 20, 14], 
     X[11, 21, 12, 20], X[17, 22, 18, 1], X[21, 16, 22, 17], 
     X[15, 10, 16, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 45] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 21, 10, 20], X[12, 5, 13, 6], X[6, 13, 7, 14], X[11, 18, 12, 19], 
     X[19, 14, 20, 15], X[15, 10, 16, 11], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 46] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[20, 9, 21, 10], X[5, 13, 6, 12], X[13, 7, 14, 6], X[18, 12, 19, 11], 
     X[14, 20, 15, 19], X[10, 16, 11, 15], X[22, 17, 1, 18], 
     X[16, 21, 17, 22], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 47] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 21, 10, 20], X[5, 13, 6, 12], X[13, 7, 14, 6], X[11, 18, 12, 19], 
     X[19, 14, 20, 15], X[15, 10, 16, 11], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 48] = Link[X[4, 2, 5, 1], X[13, 20, 14, 21], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 17, 8, 16], X[15, 22, 16, 1], 
     X[17, 11, 18, 10], X[5, 12, 6, 13], X[11, 19, 12, 18], X[19, 7, 20, 6], 
     X[21, 14, 22, 15]]
 
Knot[NonAlternating, 11, 49] = Link[X[4, 2, 5, 1], X[15, 20, 16, 21], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[7, 17, 8, 16], X[13, 22, 14, 1], 
     X[21, 14, 22, 15], X[17, 11, 18, 10], X[5, 12, 6, 13], 
     X[11, 19, 12, 18], X[19, 7, 20, 6]]
 
Knot[NonAlternating, 11, 50] = Link[X[4, 2, 5, 1], X[5, 12, 6, 13], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[11, 16, 12, 17], X[17, 10, 18, 11], 
     X[7, 18, 8, 19], X[19, 1, 20, 22], X[13, 21, 14, 20], X[21, 15, 22, 14], 
     X[15, 6, 16, 7]]
 
Knot[NonAlternating, 11, 51] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[15, 22, 16, 1], X[9, 16, 10, 17], X[17, 20, 18, 21], 
     X[11, 19, 12, 18], X[19, 11, 20, 10], X[21, 12, 22, 13], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 52] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[22, 16, 1, 15], X[16, 10, 17, 9], X[20, 18, 21, 17], 
     X[18, 11, 19, 12], X[10, 19, 11, 20], X[12, 22, 13, 21], 
     X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 53] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[15, 22, 16, 1], X[9, 16, 10, 17], X[17, 20, 18, 21], 
     X[11, 19, 12, 18], X[19, 11, 20, 10], X[21, 12, 22, 13], 
     X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 54] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[15, 22, 16, 1], X[9, 16, 10, 17], X[21, 10, 22, 11], 
     X[11, 19, 12, 18], X[17, 21, 18, 20], X[19, 13, 20, 12], 
     X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 55] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[22, 16, 1, 15], X[16, 10, 17, 9], X[10, 22, 11, 21], 
     X[18, 11, 19, 12], X[20, 17, 21, 18], X[12, 19, 13, 20], 
     X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 56] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[15, 22, 16, 1], X[9, 16, 10, 17], X[21, 10, 22, 11], 
     X[11, 19, 12, 18], X[17, 21, 18, 20], X[19, 13, 20, 12], 
     X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 57] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 17, 10, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[11, 19, 12, 18], 
     X[17, 11, 18, 10], X[19, 1, 20, 22], X[13, 20, 14, 21], 
     X[21, 12, 22, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 58] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 17, 10, 16], X[14, 5, 15, 6], X[6, 15, 7, 16], X[17, 1, 18, 22], 
     X[11, 18, 12, 19], X[21, 10, 22, 11], X[13, 20, 14, 21], 
     X[19, 12, 20, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 59] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 9, 17, 10], X[5, 15, 6, 14], X[15, 7, 16, 6], X[22, 17, 1, 18], 
     X[18, 12, 19, 11], X[10, 22, 11, 21], X[20, 14, 21, 13], 
     X[12, 20, 13, 19], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 60] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 17, 10, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[17, 1, 18, 22], 
     X[11, 18, 12, 19], X[21, 10, 22, 11], X[13, 20, 14, 21], 
     X[19, 12, 20, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 61] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 17, 10, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[13, 1, 14, 22], 
     X[21, 11, 22, 10], X[11, 18, 12, 19], X[17, 20, 18, 21], 
     X[19, 12, 20, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 62] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 17, 10, 16], X[14, 5, 15, 6], X[6, 15, 7, 16], X[17, 1, 18, 22], 
     X[13, 18, 14, 19], X[11, 20, 12, 21], X[19, 12, 20, 13], 
     X[21, 10, 22, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 63] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 9, 17, 10], X[5, 15, 6, 14], X[15, 7, 16, 6], X[22, 17, 1, 18], 
     X[18, 14, 19, 13], X[20, 12, 21, 11], X[12, 20, 13, 19], 
     X[10, 22, 11, 21], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 64] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[9, 17, 10, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[17, 1, 18, 22], 
     X[13, 18, 14, 19], X[11, 20, 12, 21], X[19, 12, 20, 13], 
     X[21, 10, 22, 11], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 65] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[14, 5, 15, 6], X[6, 15, 7, 16], X[18, 9, 19, 10], 
     X[10, 17, 11, 18], X[19, 1, 20, 22], X[13, 20, 14, 21], 
     X[21, 12, 22, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 66] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[14, 5, 15, 6], X[6, 15, 7, 16], X[9, 19, 10, 18], 
     X[17, 11, 18, 10], X[22, 19, 1, 20], X[20, 14, 21, 13], 
     X[12, 22, 13, 21], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 67] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[14, 5, 15, 6], X[6, 15, 7, 16], X[9, 19, 10, 18], 
     X[17, 11, 18, 10], X[19, 1, 20, 22], X[13, 20, 14, 21], 
     X[21, 12, 22, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 68] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[5, 15, 6, 14], X[15, 7, 16, 6], X[18, 9, 19, 10], 
     X[10, 17, 11, 18], X[22, 19, 1, 20], X[20, 14, 21, 13], 
     X[12, 22, 13, 21], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 69] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[9, 19, 10, 18], 
     X[17, 11, 18, 10], X[19, 1, 20, 22], X[13, 20, 14, 21], 
     X[21, 12, 22, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 70] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[9, 19, 10, 18], X[11, 21, 12, 20], X[15, 22, 16, 1], 
     X[19, 11, 20, 10], X[21, 16, 22, 17], X[17, 13, 18, 12], 
     X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 71] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[14, 6, 15, 5], X[18, 16, 19, 15], X[16, 12, 17, 11], 
     X[12, 18, 13, 17], X[19, 22, 20, 1], X[9, 20, 10, 21], 
     X[21, 10, 22, 11], X[6, 14, 7, 13], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 72] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[18, 16, 19, 15], X[16, 12, 17, 11], 
     X[12, 18, 13, 17], X[22, 20, 1, 19], X[20, 10, 21, 9], 
     X[10, 22, 11, 21], X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 73] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[15, 18, 16, 19], X[11, 16, 12, 17], 
     X[17, 12, 18, 13], X[22, 20, 1, 19], X[20, 10, 21, 9], 
     X[10, 22, 11, 21], X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 74] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[18, 16, 19, 15], X[16, 12, 17, 11], 
     X[12, 18, 13, 17], X[19, 22, 20, 1], X[9, 20, 10, 21], 
     X[21, 10, 22, 11], X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 75] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[15, 18, 16, 19], X[11, 16, 12, 17], 
     X[17, 12, 18, 13], X[19, 22, 20, 1], X[9, 20, 10, 21], 
     X[21, 10, 22, 11], X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 76] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[16, 11, 17, 12], X[14, 5, 15, 6], X[6, 15, 7, 16], X[19, 22, 20, 1], 
     X[9, 20, 10, 21], X[21, 10, 22, 11], X[18, 13, 19, 14], 
     X[12, 17, 13, 18], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 77] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[22, 20, 1, 19], 
     X[20, 10, 21, 9], X[10, 22, 11, 21], X[13, 19, 14, 18], 
     X[17, 13, 18, 12], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 78] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[11, 17, 12, 16], X[5, 15, 6, 14], X[15, 7, 16, 6], X[19, 22, 20, 1], 
     X[9, 20, 10, 21], X[21, 10, 22, 11], X[13, 19, 14, 18], 
     X[17, 13, 18, 12], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 79] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 14, 6, 15], X[9, 21, 10, 20], X[15, 22, 16, 1], X[21, 16, 22, 17], 
     X[11, 19, 12, 18], X[17, 13, 18, 12], X[19, 11, 20, 10], 
     X[13, 6, 14, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 80] = Link[X[4, 2, 5, 1], X[10, 8, 11, 7], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[14, 6, 15, 5], X[15, 20, 16, 21], 
     X[11, 18, 12, 19], X[19, 12, 20, 13], X[17, 22, 18, 1], 
     X[21, 16, 22, 17], X[6, 14, 7, 13]]
 
Knot[NonAlternating, 11, 81] = Link[X[4, 2, 5, 1], X[8, 4, 9, 3], 
     X[5, 16, 6, 17], X[9, 21, 10, 20], X[11, 1, 12, 22], X[21, 11, 22, 10], 
     X[19, 15, 20, 14], X[13, 19, 14, 18], X[17, 13, 18, 12], 
     X[15, 6, 16, 7], X[2, 8, 3, 7]]
 
Knot[NonAlternating, 11, 82] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[13, 21, 14, 20], X[5, 17, 6, 16], 
     X[19, 7, 20, 6], X[15, 1, 16, 22], X[21, 15, 22, 14], X[11, 18, 12, 19], 
     X[17, 10, 18, 11]]
 
Knot[NonAlternating, 11, 83] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[15, 21, 16, 20], X[5, 17, 6, 16], 
     X[19, 7, 20, 6], X[13, 1, 14, 22], X[21, 15, 22, 14], X[11, 18, 12, 19], 
     X[17, 10, 18, 11]]
 
Knot[NonAlternating, 11, 84] = Link[X[4, 2, 5, 1], X[5, 18, 6, 19], 
     X[8, 3, 9, 4], X[2, 9, 3, 10], X[11, 17, 12, 16], X[7, 12, 8, 13], 
     X[15, 6, 16, 7], X[17, 11, 18, 10], X[19, 22, 20, 1], X[13, 20, 14, 21], 
     X[21, 14, 22, 15]]
 
Knot[NonAlternating, 11, 85] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 15, 8, 14], X[22, 17, 1, 18], 
     X[19, 6, 20, 7], X[8, 21, 9, 22], X[16, 10, 17, 9], X[13, 19, 14, 18], 
     X[20, 16, 21, 15]]
 
Knot[NonAlternating, 11, 86] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 15, 8, 14], X[17, 1, 18, 22], 
     X[19, 6, 20, 7], X[21, 9, 22, 8], X[9, 16, 10, 17], X[13, 19, 14, 18], 
     X[15, 20, 16, 21]]
 
Knot[NonAlternating, 11, 87] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 14, 21, 13], X[14, 7, 15, 8], 
     X[6, 19, 7, 20], X[18, 9, 19, 10], X[8, 15, 9, 16], X[17, 22, 18, 1], 
     X[21, 16, 22, 17]]
 
Knot[NonAlternating, 11, 88] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 8, 17, 7], X[19, 1, 20, 22], 
     X[13, 21, 14, 20], X[21, 15, 22, 14], X[18, 10, 19, 9], X[6, 16, 7, 15], 
     X[8, 18, 9, 17]]
 
Knot[NonAlternating, 11, 89] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 16, 8, 17], X[22, 19, 1, 20], 
     X[20, 13, 21, 14], X[14, 21, 15, 22], X[9, 18, 10, 19], X[15, 6, 16, 7], 
     X[17, 8, 18, 9]]
 
Knot[NonAlternating, 11, 90] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[18, 10, 19, 9], X[19, 1, 20, 22], 
     X[13, 21, 14, 20], X[21, 15, 22, 14], X[6, 18, 7, 17], X[16, 8, 17, 7], 
     X[8, 16, 9, 15]]
 
Knot[NonAlternating, 11, 91] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[9, 18, 10, 19], X[22, 19, 1, 20], 
     X[20, 13, 21, 14], X[14, 21, 15, 22], X[17, 6, 18, 7], X[7, 16, 8, 17], 
     X[15, 8, 16, 9]]
 
Knot[NonAlternating, 11, 92] = Link[X[4, 2, 5, 1], X[12, 6, 13, 5], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 20, 8, 21], X[17, 1, 18, 22], 
     X[13, 19, 14, 18], X[21, 15, 22, 14], X[9, 16, 10, 17], X[15, 8, 16, 9], 
     X[19, 6, 20, 7]]
 
Knot[NonAlternating, 11, 93] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 21, 12, 20], X[7, 13, 8, 12], X[19, 9, 20, 8], X[18, 14, 19, 13], 
     X[14, 6, 15, 5], X[6, 18, 7, 17], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 94] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 11, 21, 12], X[12, 7, 13, 8], X[8, 19, 9, 20], X[18, 14, 19, 13], 
     X[14, 6, 15, 5], X[6, 18, 7, 17], X[15, 22, 16, 1], X[21, 16, 22, 17], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 95] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 21, 12, 20], X[7, 13, 8, 12], X[19, 9, 20, 8], X[18, 14, 19, 13], 
     X[14, 6, 15, 5], X[6, 18, 7, 17], X[15, 22, 16, 1], X[21, 16, 22, 17], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 96] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 21, 12, 20], X[7, 13, 8, 12], X[19, 9, 20, 8], X[13, 18, 14, 19], 
     X[5, 14, 6, 15], X[17, 6, 18, 7], X[15, 22, 16, 1], X[21, 16, 22, 17], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 97] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[6, 14, 7, 13], 
     X[15, 20, 16, 21], X[9, 19, 10, 18], X[19, 9, 20, 8], X[17, 22, 18, 1], 
     X[21, 16, 22, 17]]
 
Knot[NonAlternating, 11, 98] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 14, 6, 15], X[13, 6, 14, 7], 
     X[20, 16, 21, 15], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 18, 1, 17], 
     X[16, 22, 17, 21]]
 
Knot[NonAlternating, 11, 99] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 14, 6, 15], X[13, 6, 14, 7], 
     X[15, 20, 16, 21], X[9, 19, 10, 18], X[19, 9, 20, 8], X[17, 22, 18, 1], 
     X[21, 16, 22, 17]]
 
Knot[NonAlternating, 11, 100] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[14, 6, 15, 5], X[6, 14, 7, 13], 
     X[17, 20, 18, 21], X[9, 19, 10, 18], X[19, 9, 20, 8], X[15, 22, 16, 1], 
     X[21, 16, 22, 17]]
 
Knot[NonAlternating, 11, 101] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 14, 6, 15], X[13, 6, 14, 7], 
     X[20, 18, 21, 17], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 16, 1, 15], 
     X[16, 22, 17, 21]]
 
Knot[NonAlternating, 11, 102] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 14, 6, 15], X[13, 6, 14, 7], 
     X[17, 20, 18, 21], X[9, 19, 10, 18], X[19, 9, 20, 8], X[15, 22, 16, 1], 
     X[21, 16, 22, 17]]
 
Knot[NonAlternating, 11, 103] = Link[X[4, 2, 5, 1], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 13, 17, 14], X[14, 5, 15, 6], 
     X[6, 15, 7, 16], X[9, 20, 10, 21], X[17, 22, 18, 1], X[21, 18, 22, 19], 
     X[19, 8, 20, 9]]
 
Knot[NonAlternating, 11, 104] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 21, 12, 20], X[5, 15, 6, 14], X[15, 19, 16, 18], X[7, 16, 8, 17], 
     X[17, 6, 18, 7], X[19, 9, 20, 8], X[13, 1, 14, 22], X[21, 13, 22, 12], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 105] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 21, 12, 20], X[14, 5, 15, 6], X[6, 19, 7, 20], X[16, 8, 17, 7], 
     X[18, 16, 19, 15], X[8, 18, 9, 17], X[13, 1, 14, 22], X[21, 13, 22, 12], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 106] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[20, 11, 21, 12], X[5, 15, 6, 14], X[19, 7, 20, 6], X[7, 16, 8, 17], 
     X[15, 18, 16, 19], X[17, 8, 18, 9], X[22, 13, 1, 14], X[12, 21, 13, 22], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 107] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 21, 12, 20], X[5, 15, 6, 14], X[19, 7, 20, 6], X[7, 16, 8, 17], 
     X[15, 18, 16, 19], X[17, 8, 18, 9], X[13, 1, 14, 22], X[21, 13, 22, 12], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 108] = Link[X[4, 2, 5, 1], X[22, 18, 1, 17], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[18, 9, 19, 10], X[12, 19, 13, 20], 
     X[5, 14, 6, 15], X[7, 16, 8, 17], X[15, 6, 16, 7], X[20, 13, 21, 14], 
     X[8, 21, 9, 22]]
 
Knot[NonAlternating, 11, 109] = Link[X[4, 2, 5, 1], X[15, 22, 16, 1], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 7, 17, 8], X[18, 9, 19, 10], 
     X[8, 17, 9, 18], X[12, 19, 13, 20], X[5, 14, 6, 15], X[20, 13, 21, 14], 
     X[21, 7, 22, 6]]
 
Knot[NonAlternating, 11, 110] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 17, 8, 16], X[9, 19, 10, 18], 
     X[17, 9, 18, 8], X[12, 19, 13, 20], X[14, 6, 15, 5], X[20, 13, 21, 14], 
     X[6, 21, 7, 22]]
 
Knot[NonAlternating, 11, 111] = Link[X[4, 2, 5, 1], X[15, 22, 16, 1], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 17, 8, 16], X[9, 19, 10, 18], 
     X[17, 9, 18, 8], X[19, 13, 20, 12], X[5, 14, 6, 15], X[13, 21, 14, 20], 
     X[21, 7, 22, 6]]
 
Knot[NonAlternating, 11, 112] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[14, 6, 15, 5], X[18, 8, 19, 7], X[15, 22, 16, 1], X[21, 16, 22, 17], 
     X[20, 11, 21, 12], X[6, 18, 7, 17], X[12, 19, 13, 20], X[8, 14, 9, 13], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 113] = Link[X[4, 2, 5, 1], X[15, 22, 16, 1], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 9, 17, 10], X[18, 7, 19, 8], 
     X[8, 17, 9, 18], X[12, 19, 13, 20], X[5, 14, 6, 15], X[20, 13, 21, 14], 
     X[21, 7, 22, 6]]
 
Knot[NonAlternating, 11, 114] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 9, 17, 10], X[18, 7, 19, 8], 
     X[8, 17, 9, 18], X[19, 13, 20, 12], X[14, 6, 15, 5], X[13, 21, 14, 20], 
     X[6, 21, 7, 22]]
 
Knot[NonAlternating, 11, 115] = Link[X[4, 2, 5, 1], X[22, 16, 1, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[9, 17, 10, 16], X[7, 19, 8, 18], 
     X[17, 9, 18, 8], X[12, 19, 13, 20], X[14, 6, 15, 5], X[20, 13, 21, 14], 
     X[6, 21, 7, 22]]
 
Knot[NonAlternating, 11, 116] = Link[X[4, 2, 5, 1], X[15, 22, 16, 1], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[9, 17, 10, 16], X[7, 19, 8, 18], 
     X[17, 9, 18, 8], X[12, 19, 13, 20], X[5, 14, 6, 15], X[20, 13, 21, 14], 
     X[21, 7, 22, 6]]
 
Knot[NonAlternating, 11, 117] = Link[X[4, 2, 5, 1], X[15, 22, 16, 1], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[9, 17, 10, 16], X[7, 19, 8, 18], 
     X[17, 9, 18, 8], X[19, 13, 20, 12], X[5, 14, 6, 15], X[13, 21, 14, 20], 
     X[21, 7, 22, 6]]
 
Knot[NonAlternating, 11, 118] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 17, 12, 16], X[5, 15, 6, 14], X[15, 9, 16, 8], X[20, 8, 21, 7], 
     X[21, 12, 22, 13], X[13, 18, 14, 19], X[6, 20, 7, 19], X[17, 1, 18, 22], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 119] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[16, 11, 17, 12], X[14, 5, 15, 6], X[8, 15, 9, 16], X[7, 20, 8, 21], 
     X[12, 22, 13, 21], X[18, 14, 19, 13], X[19, 6, 20, 7], X[22, 17, 1, 18], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 120] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 17, 12, 16], X[5, 15, 6, 14], X[15, 9, 16, 8], X[7, 20, 8, 21], 
     X[21, 12, 22, 13], X[13, 18, 14, 19], X[19, 6, 20, 7], X[17, 1, 18, 22], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 121] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 16, 6, 17], X[15, 6, 16, 7], 
     X[13, 20, 14, 21], X[18, 9, 19, 10], X[8, 19, 9, 20], X[22, 18, 1, 17], 
     X[21, 14, 22, 15]]
 
Knot[NonAlternating, 11, 122] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 16, 6, 17], X[15, 6, 16, 7], 
     X[13, 20, 14, 21], X[9, 19, 10, 18], X[19, 9, 20, 8], X[17, 22, 18, 1], 
     X[21, 14, 22, 15]]
 
Knot[NonAlternating, 11, 123] = Link[X[4, 2, 5, 1], X[12, 10, 13, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[5, 16, 6, 17], X[17, 22, 18, 1], 
     X[7, 15, 8, 14], X[19, 8, 20, 9], X[21, 7, 22, 6], X[13, 18, 14, 19], 
     X[15, 21, 16, 20]]
 
Knot[NonAlternating, 11, 124] = Link[X[4, 2, 5, 1], X[7, 15, 8, 14], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[16, 6, 17, 5], X[9, 19, 10, 18], 
     X[20, 15, 21, 16], X[13, 9, 14, 8], X[22, 18, 1, 17], X[19, 13, 20, 12], 
     X[6, 21, 7, 22]]
 
Knot[NonAlternating, 11, 125] = Link[X[4, 2, 5, 1], X[14, 10, 15, 9], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[22, 15, 1, 16], X[5, 17, 6, 16], 
     X[7, 19, 8, 18], X[17, 7, 18, 6], X[8, 21, 9, 22], X[20, 14, 21, 13], 
     X[12, 20, 13, 19]]
 
Knot[NonAlternating, 11, 126] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 17, 12, 16], X[7, 13, 8, 12], X[15, 9, 16, 8], X[13, 21, 14, 20], 
     X[21, 7, 22, 6], X[5, 19, 6, 18], X[19, 15, 20, 14], X[17, 1, 18, 22], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 127] = Link[X[4, 2, 5, 1], X[7, 12, 8, 13], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[13, 21, 14, 20], X[18, 5, 19, 6], 
     X[6, 19, 7, 20], X[22, 17, 1, 18], X[21, 15, 22, 14], X[9, 16, 10, 17], 
     X[15, 8, 16, 9]]
 
Knot[NonAlternating, 11, 128] = Link[X[4, 2, 5, 1], X[9, 16, 10, 17], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[17, 1, 18, 22], X[5, 19, 6, 18], 
     X[7, 15, 8, 14], X[13, 7, 14, 6], X[21, 9, 22, 8], X[15, 20, 16, 21], 
     X[19, 12, 20, 13]]
 
Knot[NonAlternating, 11, 129] = Link[X[4, 2, 5, 1], X[7, 14, 8, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[17, 1, 18, 22], X[5, 19, 6, 18], 
     X[21, 7, 22, 6], X[9, 16, 10, 17], X[13, 20, 14, 21], X[15, 8, 16, 9], 
     X[19, 12, 20, 13]]
 
Knot[NonAlternating, 11, 130] = Link[X[4, 2, 5, 1], X[15, 22, 16, 1], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[9, 17, 10, 16], X[17, 13, 18, 12], 
     X[7, 14, 8, 15], X[5, 18, 6, 19], X[19, 6, 20, 7], X[13, 21, 14, 20], 
     X[21, 9, 22, 8]]
 
Knot[NonAlternating, 11, 131] = Link[X[4, 2, 5, 1], X[9, 14, 10, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 16, 8, 17], X[15, 8, 16, 9], 
     X[22, 17, 1, 18], X[18, 5, 19, 6], X[6, 21, 7, 22], X[20, 14, 21, 13], 
     X[12, 20, 13, 19]]
 
Knot[NonAlternating, 11, 132] = Link[X[4, 2, 5, 1], X[9, 14, 10, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 16, 8, 17], X[15, 8, 16, 9], 
     X[17, 1, 18, 22], X[5, 19, 6, 18], X[21, 7, 22, 6], X[13, 20, 14, 21], 
     X[19, 12, 20, 13]]
 
Knot[NonAlternating, 11, 133] = Link[X[4, 2, 5, 1], X[10, 4, 11, 3], 
     X[11, 17, 12, 16], X[5, 19, 6, 18], X[15, 9, 16, 8], X[19, 15, 20, 14], 
     X[7, 20, 8, 21], X[13, 6, 14, 7], X[21, 12, 22, 13], X[17, 1, 18, 22], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 134] = Link[X[4, 2, 5, 1], X[9, 14, 10, 15], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[7, 22, 8, 1], X[5, 19, 6, 18], 
     X[21, 16, 22, 17], X[17, 7, 18, 6], X[15, 8, 16, 9], X[13, 20, 14, 21], 
     X[19, 12, 20, 13]]
 
Knot[NonAlternating, 11, 135] = Link[X[4, 2, 5, 1], X[14, 6, 15, 5], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[22, 10, 1, 9], X[11, 19, 12, 18], 
     X[19, 7, 20, 6], X[7, 17, 8, 16], X[17, 11, 18, 10], X[15, 20, 16, 21], 
     X[8, 22, 9, 21]]
 
Knot[NonAlternating, 11, 136] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[14, 8, 15, 7], X[18, 10, 19, 9], X[20, 18, 21, 17], X[21, 7, 22, 6], 
     X[5, 17, 6, 16], X[10, 20, 11, 19], X[8, 14, 9, 13], X[15, 1, 16, 22], 
     X[2, 12, 3, 11]]
 
Knot[NonAlternating, 11, 137] = Link[X[4, 2, 5, 1], X[7, 14, 8, 15], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[5, 16, 6, 17], X[15, 6, 16, 7], 
     X[22, 18, 1, 17], X[18, 9, 19, 10], X[8, 21, 9, 22], X[20, 11, 21, 12], 
     X[10, 19, 11, 20]]
 
Knot[NonAlternating, 11, 138] = Link[X[4, 2, 5, 1], X[7, 14, 8, 15], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[5, 16, 6, 17], X[15, 6, 16, 7], 
     X[17, 22, 18, 1], X[9, 19, 10, 18], X[21, 9, 22, 8], X[11, 21, 12, 20], 
     X[19, 11, 20, 10]]
 
Knot[NonAlternating, 11, 139] = Link[X[4, 2, 5, 1], X[14, 8, 15, 7], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[16, 6, 17, 5], X[6, 16, 7, 15], 
     X[17, 22, 18, 1], X[11, 19, 12, 18], X[9, 21, 10, 20], 
     X[19, 11, 20, 10], X[21, 9, 22, 8]]
 
Knot[NonAlternating, 11, 140] = Link[X[4, 2, 5, 1], X[7, 14, 8, 15], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[5, 16, 6, 17], X[15, 6, 16, 7], 
     X[22, 18, 1, 17], X[18, 11, 19, 12], X[20, 9, 21, 10], 
     X[10, 19, 11, 20], X[8, 21, 9, 22]]
 
Knot[NonAlternating, 11, 141] = Link[X[4, 2, 5, 1], X[7, 14, 8, 15], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[5, 16, 6, 17], X[15, 6, 16, 7], 
     X[17, 22, 18, 1], X[11, 19, 12, 18], X[9, 21, 10, 20], 
     X[19, 11, 20, 10], X[21, 9, 22, 8]]
 
Knot[NonAlternating, 11, 142] = Link[X[4, 2, 5, 1], X[7, 21, 8, 20], 
     X[12, 3, 13, 4], X[2, 13, 3, 14], X[5, 16, 6, 17], X[11, 19, 12, 18], 
     X[19, 11, 20, 10], X[9, 14, 10, 15], X[15, 8, 16, 9], X[17, 22, 18, 1], 
     X[21, 7, 22, 6]]
 
Knot[NonAlternating, 11, 143] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[5, 16, 6, 17], X[9, 18, 10, 19], X[22, 8, 1, 7], X[8, 22, 9, 21], 
     X[13, 21, 14, 20], X[17, 6, 18, 7], X[19, 15, 20, 14], 
     X[15, 10, 16, 11], X[2, 12, 3, 11]]
 
Knot[NonAlternating, 11, 144] = Link[X[4, 2, 5, 1], X[12, 4, 13, 3], 
     X[18, 6, 19, 5], X[7, 15, 8, 14], X[21, 9, 22, 8], X[15, 20, 16, 21], 
     X[22, 13, 1, 14], X[6, 20, 7, 19], X[10, 18, 11, 17], X[16, 10, 17, 9], 
     X[2, 12, 3, 11]]
 
Knot[NonAlternating, 11, 145] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[9, 1, 10, 22], X[5, 11, 6, 10], X[18, 11, 19, 12], X[7, 20, 8, 21], 
     X[15, 9, 16, 8], X[17, 6, 18, 7], X[12, 19, 13, 20], X[21, 16, 22, 17], 
     X[2, 14, 3, 13]]
 
Knot[NonAlternating, 11, 146] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[22, 9, 1, 10], X[10, 5, 11, 6], X[11, 19, 12, 18], X[20, 8, 21, 7], 
     X[8, 15, 9, 16], X[6, 18, 7, 17], X[19, 13, 20, 12], X[16, 22, 17, 21], 
     X[2, 14, 3, 13]]
 
Knot[NonAlternating, 11, 147] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[9, 1, 10, 22], X[5, 11, 6, 10], X[11, 19, 12, 18], X[7, 20, 8, 21], 
     X[15, 9, 16, 8], X[17, 6, 18, 7], X[19, 13, 20, 12], X[21, 16, 22, 17], 
     X[2, 14, 3, 13]]
 
Knot[NonAlternating, 11, 148] = Link[X[4, 2, 5, 1], X[14, 4, 15, 3], 
     X[7, 20, 8, 21], X[5, 19, 6, 18], X[19, 13, 20, 12], X[9, 1, 10, 22], 
     X[15, 9, 16, 8], X[11, 6, 12, 7], X[21, 16, 22, 17], X[17, 10, 18, 11], 
     X[2, 14, 3, 13]]
 
Knot[NonAlternating, 11, 149] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[8, 3, 9, 4], X[2, 17, 3, 18], X[16, 9, 17, 10], X[10, 6, 11, 5], 
     X[4, 16, 5, 15], X[11, 21, 12, 20], X[13, 1, 14, 22], X[21, 13, 22, 12], 
     X[19, 15, 20, 14]]
 
Knot[NonAlternating, 11, 150] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[8, 3, 9, 4], X[2, 17, 3, 18], X[16, 9, 17, 10], X[10, 6, 11, 5], 
     X[4, 16, 5, 15], X[11, 1, 12, 22], X[13, 21, 14, 20], X[19, 15, 20, 14], 
     X[21, 13, 22, 12]]
 
Knot[NonAlternating, 11, 151] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[17, 22, 18, 1], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[11, 19, 12, 18], X[19, 15, 20, 14], X[9, 16, 10, 17], 
     X[15, 21, 16, 20], X[21, 11, 22, 10]]
 
Knot[NonAlternating, 11, 152] = Link[X[6, 2, 7, 1], X[8, 4, 9, 3], 
     X[2, 8, 3, 7], X[9, 19, 10, 18], X[12, 5, 13, 6], X[4, 13, 5, 14], 
     X[19, 14, 20, 15], X[11, 20, 12, 21], X[17, 1, 18, 22], 
     X[21, 17, 22, 16], X[15, 11, 16, 10]]
 
Knot[NonAlternating, 11, 153] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[8, 3, 9, 4], X[2, 19, 3, 20], X[16, 9, 17, 10], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[18, 11, 19, 12], X[10, 17, 11, 18], X[13, 1, 14, 22], 
     X[21, 15, 22, 14]]
 
Knot[NonAlternating, 11, 154] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[8, 3, 9, 4], X[2, 19, 3, 20], X[9, 17, 10, 16], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[11, 19, 12, 18], X[17, 11, 18, 10], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[NonAlternating, 11, 155] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[8, 3, 9, 4], X[2, 19, 3, 20], X[16, 11, 17, 12], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[18, 9, 19, 10], X[10, 17, 11, 18], X[13, 1, 14, 22], 
     X[21, 15, 22, 14]]
 
Knot[NonAlternating, 11, 156] = Link[X[6, 2, 7, 1], X[3, 11, 4, 10], 
     X[14, 7, 15, 8], X[11, 19, 12, 18], X[12, 6, 13, 5], X[17, 4, 18, 5], 
     X[20, 16, 21, 15], X[16, 10, 17, 9], X[22, 13, 1, 14], X[2, 19, 3, 20], 
     X[8, 21, 9, 22]]
 
Knot[NonAlternating, 11, 157] = Link[X[6, 2, 7, 1], X[3, 11, 4, 10], 
     X[14, 7, 15, 8], X[11, 19, 12, 18], X[5, 12, 6, 13], X[17, 4, 18, 5], 
     X[20, 16, 21, 15], X[9, 16, 10, 17], X[22, 13, 1, 14], X[19, 3, 20, 2], 
     X[8, 21, 9, 22]]
 
Knot[NonAlternating, 11, 158] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[10, 3, 11, 4], X[2, 17, 3, 18], X[16, 11, 17, 12], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[20, 10, 21, 9], X[13, 1, 14, 22], X[8, 20, 9, 19], 
     X[21, 15, 22, 14]]
 
Knot[NonAlternating, 11, 159] = Link[X[6, 2, 7, 1], X[7, 18, 8, 19], 
     X[10, 3, 11, 4], X[2, 17, 3, 18], X[16, 11, 17, 12], X[12, 6, 13, 5], 
     X[4, 16, 5, 15], X[9, 20, 10, 21], X[22, 13, 1, 14], X[19, 8, 20, 9], 
     X[14, 21, 15, 22]]
 
Knot[NonAlternating, 11, 160] = Link[X[6, 2, 7, 1], X[20, 8, 21, 7], 
     X[11, 19, 12, 18], X[12, 6, 13, 5], X[2, 19, 3, 20], X[8, 16, 9, 15], 
     X[3, 11, 4, 10], X[16, 10, 17, 9], X[17, 4, 18, 5], X[22, 13, 1, 14], 
     X[14, 21, 15, 22]]
 
Knot[NonAlternating, 11, 161] = Link[X[6, 2, 7, 1], X[18, 10, 19, 9], 
     X[10, 3, 11, 4], X[2, 17, 3, 18], X[20, 8, 21, 7], X[16, 11, 17, 12], 
     X[12, 6, 13, 5], X[4, 16, 5, 15], X[8, 20, 9, 19], X[13, 1, 14, 22], 
     X[21, 15, 22, 14]]
 
Knot[NonAlternating, 11, 162] = Link[X[6, 2, 7, 1], X[22, 8, 1, 7], 
     X[11, 19, 12, 18], X[12, 6, 13, 5], X[2, 19, 3, 20], X[16, 10, 17, 9], 
     X[3, 11, 4, 10], X[14, 22, 15, 21], X[20, 16, 21, 15], X[8, 14, 9, 13], 
     X[17, 4, 18, 5]]
 
Knot[NonAlternating, 11, 163] = Link[X[6, 2, 7, 1], X[22, 8, 1, 7], 
     X[11, 19, 12, 18], X[5, 12, 6, 13], X[19, 3, 20, 2], X[9, 16, 10, 17], 
     X[3, 11, 4, 10], X[14, 22, 15, 21], X[20, 16, 21, 15], X[8, 14, 9, 13], 
     X[17, 4, 18, 5]]
 
Knot[NonAlternating, 11, 164] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[3, 11, 4, 10], X[9, 21, 10, 20], X[13, 19, 14, 18], X[19, 13, 20, 12], 
     X[2, 15, 3, 16], X[21, 9, 22, 8], X[14, 5, 15, 6], X[11, 5, 12, 4], 
     X[22, 18, 1, 17]]
 
Knot[NonAlternating, 11, 165] = Link[X[6, 2, 7, 1], X[16, 8, 17, 7], 
     X[3, 11, 4, 10], X[20, 9, 21, 10], X[18, 13, 19, 14], X[12, 19, 13, 20], 
     X[2, 15, 3, 16], X[8, 21, 9, 22], X[14, 5, 15, 6], X[11, 5, 12, 4], 
     X[22, 18, 1, 17]]
 
Knot[NonAlternating, 11, 166] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[18, 7, 19, 8], X[8, 19, 9, 20], X[2, 10, 3, 9], X[20, 11, 21, 12], 
     X[5, 15, 6, 14], X[15, 5, 16, 4], X[16, 22, 17, 21], X[22, 14, 1, 13], 
     X[12, 17, 13, 18]]
 
Knot[NonAlternating, 11, 167] = Link[X[6, 2, 7, 1], X[10, 4, 11, 3], 
     X[20, 8, 21, 7], X[22, 15, 1, 16], X[11, 18, 12, 19], X[17, 12, 18, 13], 
     X[16, 21, 17, 22], X[8, 20, 9, 19], X[14, 6, 15, 5], X[2, 10, 3, 9], 
     X[4, 14, 5, 13]]
 
Knot[NonAlternating, 11, 168] = Link[X[6, 2, 7, 1], X[14, 6, 15, 5], 
     X[20, 8, 21, 7], X[22, 15, 1, 16], X[16, 21, 17, 22], X[8, 18, 9, 17], 
     X[10, 4, 11, 3], X[4, 10, 5, 9], X[19, 12, 20, 13], X[11, 18, 12, 19], 
     X[2, 14, 3, 13]]
 
Knot[NonAlternating, 11, 169] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[5, 17, 6, 16], X[3, 11, 4, 10], X[11, 3, 12, 2], X[17, 5, 18, 4], 
     X[19, 9, 20, 8], X[9, 19, 10, 18], X[20, 14, 21, 13], X[22, 16, 1, 15], 
     X[14, 22, 15, 21]]
 
Knot[NonAlternating, 11, 170] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[16, 5, 17, 6], X[10, 3, 11, 4], X[2, 11, 3, 12], X[4, 17, 5, 18], 
     X[8, 19, 9, 20], X[18, 9, 19, 10], X[15, 20, 16, 21], X[13, 22, 14, 1], 
     X[21, 14, 22, 15]]
 
Knot[NonAlternating, 11, 171] = Link[X[6, 2, 7, 1], X[12, 8, 13, 7], 
     X[5, 17, 6, 16], X[3, 11, 4, 10], X[11, 3, 12, 2], X[17, 5, 18, 4], 
     X[19, 9, 20, 8], X[9, 19, 10, 18], X[20, 16, 21, 15], X[22, 14, 1, 13], 
     X[14, 22, 15, 21]]
 
Knot[NonAlternating, 11, 172] = Link[X[6, 2, 7, 1], X[5, 16, 6, 17], 
     X[22, 17, 1, 18], X[18, 13, 19, 14], X[14, 21, 15, 22], X[12, 8, 13, 7], 
     X[10, 3, 11, 4], X[2, 11, 3, 12], X[20, 10, 21, 9], X[15, 4, 16, 5], 
     X[8, 20, 9, 19]]
 
Knot[NonAlternating, 11, 173] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 13, 19, 14], X[14, 21, 15, 22], X[12, 8, 13, 7], 
     X[3, 11, 4, 10], X[11, 3, 12, 2], X[20, 10, 21, 9], X[4, 16, 5, 15], 
     X[8, 20, 9, 19]]
 
Knot[NonAlternating, 11, 174] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[14, 7, 15, 8], X[3, 11, 4, 10], X[20, 10, 21, 9], 
     X[12, 22, 13, 21], X[8, 20, 9, 19], X[11, 5, 12, 4], X[18, 14, 19, 13], 
     X[2, 16, 3, 15]]
 
Knot[NonAlternating, 11, 175] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[5, 17, 6, 16], X[3, 11, 4, 10], X[11, 18, 12, 19], X[17, 12, 18, 13], 
     X[13, 3, 14, 2], X[19, 5, 20, 4], X[21, 9, 22, 8], X[9, 21, 10, 20], 
     X[22, 16, 1, 15]]
 
Knot[NonAlternating, 11, 176] = Link[X[6, 2, 7, 1], X[5, 16, 6, 17], 
     X[22, 17, 1, 18], X[18, 7, 19, 8], X[10, 3, 11, 4], X[2, 11, 3, 12], 
     X[12, 20, 13, 19], X[20, 10, 21, 9], X[14, 21, 15, 22], X[8, 13, 9, 14], 
     X[15, 4, 16, 5]]
 
Knot[NonAlternating, 11, 177] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 7, 19, 8], X[3, 11, 4, 10], X[11, 3, 12, 2], 
     X[12, 20, 13, 19], X[20, 10, 21, 9], X[14, 21, 15, 22], X[8, 13, 9, 14], 
     X[4, 16, 5, 15]]
 
Knot[NonAlternating, 11, 178] = Link[X[6, 2, 7, 1], X[16, 6, 17, 5], 
     X[22, 17, 1, 18], X[18, 7, 19, 8], X[3, 11, 4, 10], X[12, 22, 13, 21], 
     X[8, 14, 9, 13], X[20, 10, 21, 9], X[11, 5, 12, 4], X[14, 19, 15, 20], 
     X[2, 16, 3, 15]]
 
Knot[NonAlternating, 11, 179] = Link[X[6, 2, 7, 1], X[3, 10, 4, 11], 
     X[14, 8, 15, 7], X[11, 19, 12, 18], X[22, 16, 1, 15], X[16, 22, 17, 21], 
     X[17, 13, 18, 12], X[8, 14, 9, 13], X[5, 20, 6, 21], X[9, 2, 10, 3], 
     X[19, 4, 20, 5]]
 
Knot[NonAlternating, 11, 180] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[5, 17, 6, 16], X[3, 13, 4, 12], X[13, 3, 14, 2], X[17, 5, 18, 4], 
     X[21, 9, 22, 8], X[11, 21, 12, 20], X[9, 19, 10, 18], X[19, 11, 20, 10], 
     X[22, 16, 1, 15]]
 
Knot[NonAlternating, 11, 181] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[5, 17, 6, 16], X[3, 13, 4, 12], X[13, 3, 14, 2], X[17, 5, 18, 4], 
     X[21, 9, 22, 8], X[9, 21, 10, 20], X[11, 19, 12, 18], X[19, 11, 20, 10], 
     X[22, 16, 1, 15]]
 
Knot[NonAlternating, 11, 182] = Link[X[6, 2, 7, 1], X[18, 8, 19, 7], 
     X[2, 17, 3, 18], X[11, 4, 12, 5], X[3, 12, 4, 13], X[16, 5, 17, 6], 
     X[20, 13, 21, 14], X[10, 21, 11, 22], X[14, 10, 15, 9], 
     X[22, 16, 1, 15], X[8, 20, 9, 19]]
 
Knot[NonAlternating, 11, 183] = Link[X[6, 2, 7, 1], X[10, 6, 11, 5], 
     X[3, 15, 4, 14], X[22, 11, 1, 12], X[16, 22, 17, 21], X[20, 14, 21, 13], 
     X[7, 19, 8, 18], X[19, 9, 20, 8], X[15, 5, 16, 4], X[12, 18, 13, 17], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 184] = Link[X[6, 2, 7, 1], X[10, 6, 11, 5], 
     X[3, 15, 4, 14], X[22, 11, 1, 12], X[16, 22, 17, 21], X[20, 14, 21, 13], 
     X[18, 7, 19, 8], X[8, 19, 9, 20], X[15, 5, 16, 4], X[12, 18, 13, 17], 
     X[2, 10, 3, 9]]
 
Knot[NonAlternating, 11, 185] = Link[X[6, 2, 7, 1], X[14, 8, 15, 7], 
     X[16, 5, 17, 6], X[2, 13, 3, 14], X[12, 18, 13, 17], X[18, 4, 19, 3], 
     X[4, 12, 5, 11], X[9, 21, 10, 20], X[19, 9, 20, 8], X[21, 11, 22, 10], 
     X[22, 16, 1, 15]]

HopfLink = Link[2, 2, 1] = Link[
     X[1, 5, 2, 8], X[5, 1, 6, 4], X[6, 3, 7, 4], X[7, 3, 8, 2]
];

Link[4, 2, 1] = 
     Link[X[2, 7, 3, 8], X[4, 5, 1, 6] , X[6, 1, 7, 2], X[8, 3, 5, 4]];

Link[5, 2, 1] = Link[
     X[2, 8, 3, 7], X[4, 5, 1, 6], X[6, 9, 7, 10], X[8, 2, 9, 1], 
     X[10, 3, 5, 4]
];

Link[6, 2, 1] = Link[
     X[2, 9, 3, 10], X[4, 11, 5, 12], X[6, 7, 1, 8], X[8, 1, 9, 2], 
     X[10, 3, 11, 4], X[12, 5, 7, 6]
];

Link[6, 2, 2] = Link[
     X[1, 7, 2, 12], X[3, 11, 4, 10], X[5, 9, 6, 8],
     X[7, 5, 8, 4], X[9, 1, 10, 6], X[11, 3, 12, 2]
];

Link[6, 2, 3] = Link[
     X[2, 5, 3, 6], X[4, 9, 1, 10],
     X[12, 1, 5, 2], X[6, 11, 7, 12], X[8, 3, 9, 4], X[10, 7, 11, 8]
];

Link[6, 3, 1] = Link[
     X[2, 12, 3, 9], X[4, 8, 1, 5],
     X[5, 3, 6, 4], X[7, 10, 8, 11],
     X[9, 1, 10, 2], X[11, 6, 12, 7]
];

BorromeanLink = Link[6, 3, 2] = Link[
     X[1, 10, 2, 9], X[3, 11, 4, 12],
     X[5, 1, 6, 4], X[7, 2, 8, 3],
     X[10, 5, 11, 8], X[12, 6, 9, 7]
];

Link[6, 3, 3] = Link[
     X[1, 10, 2, 9], X[2, 7, 3, 6],
     X[5, 9, 6, 12], X[8, 1, 5, 4],
     X[10, 8, 11, 7], X[11, 4, 12, 3]
];

Mirror; TorusKnot

Begin["`Private`"]

Mirror[link_Link] := link /. {
  X[i_,j_,k_,l_] :> X[j,k,l,i] /; (l==j+1 || j-l>1),
  X[i_,j_,k_,l_] :> X[l,i,j,k] /; (j==l+1 || l-j>1)
}

TorusKnot[2, k_?OddQ] := (
  Link @@ Table[X[2j-1, 2j, 2j+2, 2j+1], {j,-k}] /. {1-2k -> 1, 2-2k -> 2}
) /; k<0

End[]
EndPackage[]

